Confirming the Tidal Tails of the Young Open Cluster Blanco 1 with TESS Rotation Periods

Blanco 1 is an $\approx 130\,\mathrm{Myr}$ open cluster located 240 pc from the Sun below the Galactic plane. Recent studies have reported the existence of diffuse tidal tails extending 50-60 pc from the cluster center based on the positions and velocities measured by Gaia. To independently assess the reality and extent of this structure, we used light curves generated from TESS full-frame images to search for photometric rotation periods of stars in and around Blanco 1. We detected rotation periods down to a stellar effective temperature of $\approx 3100\,\mathrm{K}$ in 347 of the 603 cluster member candidates for which we have light curves. For cluster members in the core and candidate members in the tidal tails, both within a temperature range of 4400 to 6200 K, 74% and 72% of the rotation periods are consistent with the single-star gyrochronological sequence, respectively. In contrast, a comparison sample of field stars yielded gyrochrone-consistent rotation periods for only 8.5% of stars. The tidal tail candidates' overall conformance to the core members' gyrochrone sequence implies that their contamination ratio is consistent with zero and < 0.33 at the $2\sigma$ level. This result confirms the existence of Blanco 1 tidal tails and doubles the number of Blanco 1 members for which there are both spatio-kinematic and rotation-based cluster membership verification. Extending the strategy of using TESS light curves for gyrochronology to other nearby young open clusters and stellar associations may provide a viable strategy for mapping out their dissolution and broadening the search for young exoplanets.

==> anc/table01_blanco1_table.ecsv <==
# %ECSV 1.0
# ---
# datatype:
# - name: dr3_source_id
#   datatype: int64
#   description: Unique source identifier (unique within a particular Data Release)
#   meta: !!omap
#   - {ucd: meta.id}
# - name: dr2_source_id
#   datatype: int64
#   description: Source identifier in Gaia DR2
#   meta: !!omap
#   - {ucd: meta.id.cross}
# - {name: tic_id, datatype: int64}
# - name: ra
#   unit: deg
#   datatype: float64
#   description: Right ascension
#   meta: !!omap
#   - {ucd: pos.eq.ra;meta.main}
#   - {utype: 'stc:AstroCoords.Position3D.Value3.C1'}
#   - {CoosysSystem: ICRS}
#   - {CoosysEpoch: J2016.0}
# - name: ra_error
#   unit: mas
#   datatype: float32
#   description: Standard error of right ascension
#   meta: !!omap
#   - {ucd: stat.error;pos.eq.ra}
#   - {utype: 'stc:AstroCoords.Position3D.Error3.C1'}
# - name: dec
#   unit: deg
#   datatype: float64
#   description: Declination
#   meta: !!omap
#   - {ucd: pos.eq.dec;meta.main}
#   - {utype: 'stc:AstroCoords.Position3D.Value3.C2'}
#   - {CoosysSystem: ICRS}
#   - {CoosysEpoch: J2016.0}
# - name: dec_error
#   unit: mas
#   datatype: float32
#   description: Standard error of declination
#   meta: !!omap
#   - {ucd: stat.error;pos.eq.dec}
#   - {utype: 'stc:AstroCoords.Position3D.Error3.C2'}
# - name: parallax
#   unit: mas
#   datatype: float64
#   description: Parallax
#   meta: !!omap
#   - {ucd: pos.parallax.trig}
# - name: parallax_error
#   unit: mas
#   datatype: float32
#   description: Standard error of parallax
#   meta: !!omap
#   - {ucd: stat.error;pos.parallax.trig}
# - name: pmra
#   unit: mas / yr
#   datatype: float64
#   description: Proper motion in right ascension direction
#   meta: !!omap
#   - {ucd: pos.pm;pos.eq.ra}
#   - {utype: 'stc:AstroCoords.Velocity3D.Value3.C1'}
# - name: pmra_error
#   unit: mas / yr
#   datatype: float32
#   description: Standard error of proper motion in right ascension direction
#   meta: !!omap
#   - {ucd: stat.error;pos.pm;pos.eq.ra}
#   - {utype: 'stc:AstroCoords.Velocity3D.Error3.C1'}
# - name: pmdec
#   unit: mas / yr
#   datatype: float64
#   description: Proper motion in declination direction
#   meta: !!omap
#   - {ucd: pos.pm;pos.eq.dec}
#   - {utype: 'stc:AstroCoords.Velocity3D.Value3.C2'}
# - name: pmdec_error
#   unit: mas / yr
#   datatype: float32
#   description: Standard error of proper motion in declination direction
#   meta: !!omap
#   - {ucd: stat.error;pos.pm;pos.eq.dec}
#   - {utype: 'stc:AstroCoords.Velocity3D.Error3.C2'}
# - name: phot_g_mean_mag
#   unit: mag
#   datatype: float32
#   description: G-band mean magnitude
#   meta: !!omap
#   - {ucd: phot.mag;em.opt}
# - name: bp_rp
#   unit: mag
#   datatype: float32
#   description: BP - RP colour
#   meta: !!omap
#   - {ucd: phot.color;em.opt.B;em.opt.R}
# - {name: phot_g_abs_mag, unit: mag, datatype: float32}
# - name: ruwe
#   datatype: float32
#   description: Renormalised unit weight error
#   meta: !!omap
#   - {ucd: stat.error}
# - name: radial_velocity
#   unit: km / s
#   datatype: float32
#   description: Radial velocity
#   meta: !!omap
#   - {ucd: spect.dopplerVeloc.opt;em.opt.I}
#   - {utype: 'stc:AstroCoords.Velocity3D.Value3.C3'}
# - name: radial_velocity_error
#   unit: km / s
#   datatype: float32
#   description: Radial velocity error
#   meta: !!omap
#   - {ucd: stat.error;spect.dopplerVeloc.opt;em.opt.I}
#   - {utype: 'stc:AstroCoords.Velocity3D.Error3.C3'}
# - {name: teff, unit: K, datatype: float32}
# - {name: in_rt, datatype: bool}
# - {name: multi_ruwe_flag, datatype: bool}
# - {name: multi_rv_flag, datatype: bool}
# - {name: multi_hr_flag, datatype: bool}
# - {name: has_cdips, datatype: bool}
# - {name: ls_period, unit: d, datatype: float64}
# - {name: ls_flags, datatype: string}
# - {name: gp_period, unit: d, datatype: float64}
# - {name: gp_perioderr1, unit: d, datatype: float64}
# - {name: gp_perioderr2, unit: d, datatype: float64}
# meta: !!omap
# - {name: votable}
# - {QUERY_STATUS: OK}
# - {QUERY: 'SELECT subquery1.source_id AS dr3_source_id, subquery1.dr2_source_id, subquery1.healpix4, subquery1.xcor, subquery1.ycor,
#     subquery1.zcor, subquery1.dist, subquery1.xcl, subquery1.ycl, subquery1.zcl, subquery1.distcl, TO_BOOLEAN(IF_THEN_ELSE(subquery1.distcl
#     < 10.2, 1, 0)) as in_rt FROM    (SELECT subquery0.source_id, subquery0.dr2_source_id, subquery0.healpix4,  subquery0.xcor, subquery0.ycor,
#     subquery0.zcor, subquery0.dist,  subquery0.xcl, subquery0.ycl, subquery0.zcl,  SQRT(subquery0.xcl * subquery0.xcl + subquery0.ycl
#     * subquery0.ycl + subquery0.zcl * subquery0.zcl) AS distcl  FROM     (SELECT source_id, dr2_source_id,   GAIA_HEALPIX_INDEX(4, source_id)
#     AS healpix4,   xcor, ycor, zcor, dist,   (xcor - 42.91) AS xcl,   (ycor - 11.344) AS ycl,   (zcor + 233.01) AS zcl   FROM job_upload.job1678427019767O)
#     AS subquery0    ) AS subquery1'}
# - {CAPTION: 'How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html'}
# - {CITATION: 'How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html'}
# - {JOBID: 1686440383795O}
# - {JOBNAME: pang_blanco1_cluster_info}
# schema: astropy-2.0
dr3_source_id dr2_source_id tic_id ra ra_error dec dec_error parallax parallax_error pmra pmra_error pmdec pmdec_error phot_g_mean_mag bp_rp phot_g_abs_mag ruwe radial_velocity radial_velocity_error teff in_rt multi_ruwe_flag multi_rv_flag multi_hr_flag has_cdips ls_period ls_flags gp_period gp_perioderr1 gp_perioderr2
2306326794330086272 2306326794330086272 120428961 0.3596357076788799 0.038611244 -39.43619427585276 0.032322884 4.068985826093199 0.052223563 19.106262527139478 0.040118907 4.070016720534687 0.035585783 15.924162 2.2216263 8.97479 0.9905249 nan nan 3605.711 False False False False True 11.405497705552412 GI 11.56030252528611 1.7957873222666354 -2.3847996630256816
2306842293484720768 2306842293484720768 120488036 1.5075051563519777 0.14882556 -38.28906779285264 0.15134853 4.450393525742957 0.20783159 19.188958154584014 0.15315047 4.054731251003061 0.17508902 18.803574 3.2422085 12.002501 0.9826672 nan nan 3170.875 False False False False False "" "" "" "" ""
2308220569965367936 2308220569965367936 120522786 2.7267012822022276 0.04510848 -37.58228297795992 0.045254692 4.404906755646787 0.06072655 19.814251986774995 0.043989684 4.590786500793665 0.05125329 16.78706 2.634966 10.002153 1.0264945 nan nan 3377.4219 False False False False False "" "" "" "" ""
2308941505995965824 2308941505995965824 120565633 3.595455214189659 0.036002345 -36.31170093639911 0.048553716 4.344500687735642 0.052062966 19.70258026824916 0.039221592 4.6172759366892056 0.058603995 16.365923 2.4877148 9.552568 1.0924282 nan nan 3464.0312 False False False False False "" "" "" "" ""
2309725556571181184 2309725556571181184 70776375 1.3109646551214633 0.04883604 -34.94823195524477 0.047386475 4.0497739888701645 0.06863666 19.12302403782683 0.05079212 3.537659786098099 0.052897982 16.83265 2.6117105 9.876209 1.0729398 nan nan 3393.3281 False False False False False "" "" "" "" ""
2309725560865976192 2309725560865976192 70776376 1.309036006757216 0.01177429 -34.94954688536586 0.011594444 4.169702477655761 0.015838053 19.078568882795064 0.0118611595 3.8798028091271393 0.013070413 10.816569 0.64556026 3.916419 1.0668792 5.9850264 0.9412098 6299.794 False False False False True "" NV "" "" ""
2310337851403618048 2310337851403618048 70847963 2.8168858289212233 0.026953742 -33.131348635084926 0.03244372 4.174444021035392 0.04297446 18.901397084999886 0.02717322 3.804777887162221 0.038045138 16.12886 2.3419428 9.232332 0.97177047 nan nan 3547.6875 False False False False False "" "" "" "" ""
2310598435659537408 2310598435659537408 183536519 357.7604832964831 0.020714808 -37.00525329269596 0.020303369 4.241454608915724 0.027940955 19.318523961567745 0.021063102 3.4925551252756994 0.024323402 15.05667 1.8726025 8.193952 1.0527333 7.628966 9.018807 3891.2246 False False False False True "" N "" "" ""
2312532407893233536 2312532407893233536 229074270 356.9240207487338 0.024245022 -33.613522548092426 0.019346785 3.9786154893944814 0.033451084 20.949222414876996 0.023773652 1.7010359662397878 0.02139359 15.27738 1.9330931 8.278146 1.0955667 -2.4076667 5.22541 3862.707 False False False False True 10.527588080530329 "" 10.461674482346135 1.8157433269514716 -1.9521389742316604
2313104531896830976 2313104531896029056 183530515 359.7039045230228 0.03447368 -33.55617330464836 0.0323514 4.208513932645361 0.04468027 19.42500630238051 0.03536097 3.0265709203419346 0.037102595 10.73399 0.6447735 3.8547573 2.4274478 2.9541264 1.1465187 6307.344 False True False False True 1.8610407044325803 AV 1.881014708374316 0.014327585997323311 -0.019477430348416203
2313393497296496640 2313393497296496640 70786383 1.647044742813673 0.020240398 -32.80173548914716 0.02255361 4.442073242181564 0.02816236 19.51950198199736 0.020785308 2.913863787808474 0.02691918 11.383714 0.77442074 4.6199074 1.59828 2.008716 1.1680986 5926.959 False True False False True 4.023674337046576 A 3.467178385822681 0.044887470068429636 -0.0470416075985991
2313393497296496768 2313393497296496768 70786385 1.6484079913691674 0.032505445 -32.80264941595558 0.037171338 4.439204295864454 0.046281133 19.90568011174154 0.03262025 3.829905364369299 0.043211013 16.244083 2.347725 9.477387 0.9790022 nan nan 3569.418 False False False False False "" "" "" "" ""
2313587385004219264 2313587385004219264 70777173 1.4468173849226174 0.0867335 -32.58958100395557 0.09243108 4.2037457488022225 0.11971579 18.575374877390544 0.09383811 2.735265203264138 0.10858722 17.98825 2.933033 11.107191 1.0169208 nan nan 3191.7188 False False False False False "" "" "" "" ""
2313653664940106496 2313653664940106496 70787690 1.7353451938854052 0.10978973 -31.78768062172032 0.10067209 3.9608139254253087 0.12843251 18.786824119095083 0.1413064 3.527800988398003 0.123409614 18.052698 3.089714 11.073446 1.004996 nan nan 3121.0 False False False False True "" N "" "" ""
2313683012452139008 2313683012452139008 70775074 1.1300140716997733 0.08650138 -31.936063346188153 0.0787793 4.167700926613937 0.10931012 18.909530216068674 0.095219016 2.6242465961145625 0.09627602 17.690172 2.795576 10.793644 0.9913953 nan nan 3287.4844 True False False False True 0.6025391450113399 M 0.6033982441208912 0.0726468889964137 -0.11142517904142085
2313705376346405248 2313705376346405248 70786167 1.614298161003566 0.1569154 -31.654200706510746 0.13811424 3.9291385118984894 0.1788188 20.248424483980628 0.19463576 2.753985801945227 0.17432714 18.605593 2.6641884 11.633335 0.9452605 nan nan 3362.7969 False False False False True "" GIN "" "" ""
2313717333535372160 2313717333535372160 70777371 1.442266214969312 0.11972855 -31.602056646569846 0.11376705 4.1241681280735625 0.15309961 18.75693924707406 0.14093971 3.140471442836617 0.13148998 17.82253 3.081358 10.912445 1.0898314 nan nan 3162.4375 True False False False True "" N "" "" ""
2314214110928211712 2314214110928211712 270622440 358.81963455240617 0.040070124 -31.88426288886834 0.032438826 4.291932393332589 0.05216783 18.01891192171347 0.039969154 1.6671916619322213 0.033885777 6.8210654 -0.112556934 -0.017576694 1.0772419 nan nan 0.0 False False False False False "" "" "" "" ""
2314297463357327360 2314297463357327360 70722815 0.12272394297359593 0.16929431 -32.52961204808837 0.17931457 4.1741135242762555 0.23528536 18.519980138373576 0.16960992 2.4413375611419283 0.21106502 19.088648 3.230322 12.202117 1.0138811 nan nan 0.0 False False False False True "" N "" "" ""
2314329868886644992 2314329868886644992 70723743 0.37115365152308816 0.02081174 -32.195133435927346 0.016302723 4.320516098593094 0.024883078 18.72986364142727 0.021680273 2.6055376494425295 0.018914381 14.542771 1.7121058 7.7200155 1.039781 5.3860364 8.206605 4055.0234 False False False False True 3.908681048700559 F "" "" ""
2314459989215604608 2314459989215604608 70743881 0.5774032434966899 0.057291534 -31.575494189124466 0.048400044 4.234283563850234 0.06666375 18.908870122632027 0.075683504 2.3932337219227597 0.06027327 16.911507 2.671401 10.0441885 1.0458757 nan nan 3352.375 True False False False True 0.5000931469194652 GI 0.49981403889437837 0.000992935606962675 -0.0018532447741397284
2314460264093512576 2314460264093512576 70742431 0.5585064852988649 0.020131912 -31.553615219808165 0.017912537 4.312570446259864 0.023452591 18.767492005732965 0.027501076 2.472178061872597 0.02255458 14.808155 1.7957315 7.980715 1.0871466 4.834471 7.4997826 3974.959 True False False False True 6.080980299560616 "" 6.069452784177432 0.24903918145111703 -0.29111501414039065
2314470125338387968 2314470125338387968 70763414 1.0259061358654655 0.03271144 -31.520898100901075 0.028644871 4.297403247629522 0.038772386 19.349590515418612 0.041256946 2.3643661899786412 0.036731143 15.766167 2.2240343 8.931252 1.0318953 nan nan 3602.7227 True False False False True 1.5905192628401488 "" 1.5892936130587283 0.008993945969794748 -0.015438286190159634
2314513143730868480 2314513143730868480 70741847 0.39051855327097185 0.103092015 -31.370092188501356 0.0774085 4.154009982061872 0.11384497 18.464657328346348 0.13541329 2.684063429362761 0.0963886 17.46534 2.9001026 10.563379 1.0606897 nan nan 3255.1875 True False False False True 0.6838849991693895 "" 0.6845686070855085 0.0018963956294207884 -0.0029682362871266132
2314530869060419840 2314530869060419840 270481317 0.25281313223288604 0.14419706 -31.19216527531526 0.14712296 4.414944537860946 0.20649566 18.65784854063302 0.16141811 2.0174000736946778 0.15866306 18.559896 3.005537 11.747484 1.0085934 nan nan 3181.5625 True False False False True "" N "" "" ""
2314530976435086080 2314530976435086080 70741876 0.3063938944859754 0.04580946 -31.171142937036695 0.038656175 4.256237256081588 0.062290892 18.52492344143306 0.048238914 2.8647909723061575 0.04442361 16.403133 2.4847565 9.546871 0.9955508 nan nan 3448.8203 True False False False True 1.0685954515154623 "" 2.119423372800558 0.31782851876269724 -0.31769377383826214
2314555234410292992 2314555234410292992 70743986 0.6372230237877713 0.032887723 -30.992065492812777 0.02681511 4.645610815034149 0.039639622 18.676656130457744 0.036671728 2.3427842147328324 0.033754595 11.035494 0.69287014 4.3662434 1.9193493 3.1247325 1.6411232 6175.7017 False True False False True 1.7649819772907285 AV 1.782724905510529 0.009012712283601898 -0.015849165514318697
2314565542331796992 2314565542331796992 70744011 0.5711601415974072 0.038723715 -30.87664823358085 0.03133295 4.225443123902061 0.046226267 18.2225388181932 0.04348848 2.227323136546973 0.038907744 15.852099 2.207016 8.981109 1.0289869 nan nan 3622.086 True False False False True 4.14563539869359 "" "" "" ""
2314568669067985408 2314568669067985408 70744050 0.6931906344817101 0.17563702 -30.708124469662355 0.15477864 4.02704347956929 0.20144702 18.844678505270146 0.23992197 2.9836929335744955 0.19333099 18.51545 3.1700916 11.581171 1.0106921 nan nan 3155.75 True False False False True "" N "" "" ""
2314693807235242752 2314693807235242752 77068026 359.10440093645303 0.07350712 -31.09465871544988 0.063019946 4.360293101634594 0.0893999 18.63794933723877 0.09828656 2.514115838755218 0.07517708 17.205414 2.7626429 10.395831 1.0611094 nan nan 3327.9688 False False False False True 0.15820985108635008 A 0.15815647402136934 0.018316603912358814 -0.01619967941487041
2314718821124895488 2314718821124895488 270481324 0.22331713591922736 0.05430408 -31.16515488274062 0.052795816 4.068924291336923 0.0742723 18.394768460387482 0.060518097 2.6647631879005047 0.061119925 16.850739 2.6502008 9.904908 0.9396987 nan nan 3374.5938 True False False False True 0.4484427140554111 A 0.4487509374374102 0.0009953808287707644 -0.0019376670596408796
2314729915025025792 2314729915025025792 183533391 359.9607451914947 0.17682227 -31.049247219693587 0.1557822 3.7489532600153814 0.23079103 18.02948456716371 0.19038865 2.538943648162798 0.19474337 18.663338 3.3604565 11.6632395 1.083584 nan nan 0.0 False False False False True "" N "" "" ""
2314742937365946240 2314742937365946240 183533435 359.98519777602223 0.11853642 -30.80673891970828 0.099858105 4.136861369532651 0.14545722 18.469215521487367 0.12146116 2.6603904570279173 0.11453206 17.97008 2.9040108 11.063601 1.0068163 nan nan 3200.0938 True False False False True 0.7952204630460259 M "" "" ""
2314745690440296832 2314745690440296832 70741925 0.3877368127837238 0.066167705 -30.93022322441532 0.059917625 4.162382941345675 0.08381158 18.824940048754943 0.07744058 2.2577775937483984 0.069140196 17.004887 2.7266855 10.10383 0.975654 nan nan 3354.1875 True False False False True 0.7598760033128072 "" 0.7620647067412796 0.002578883366769147 -0.0037742812106006385
2314749504371272704 2314749504371272704 270481373 0.2789415578084925 0.049062077 -30.88593275207596 0.04307774 4.202661426316951 0.061364956 19.075483695172274 0.05147707 2.4582253709204185 0.048302412 16.306824 2.6196718 9.424851 1.0370791 nan nan 3392.5156 True False False True True "" N "" "" ""
2314750947480284288 2314750947480284288 70741946 0.29307444209103095 0.07360014 -30.809811178326807 0.0515054 4.2874433898504 0.0881323 19.168993504801364 0.0716862 2.3621391971397516 0.057931673 17.024973 2.8800678 10.181679 1.0367179 nan nan 3275.6562 True False False False True 1.0770104236939106 M 1.0782353995848482 0.26254652773812137 -0.10349191480384567
2314752596747701120 2314752596747701120 70741957 0.3216564549355 0.17350802 -30.76906720282132 0.12014591 4.292917264591263 0.20663638 18.330517372409947 0.17455864 2.3341667597217377 0.13634174 18.276701 3.044859 11.425061 1.000594 nan nan 3098.25 True False False False True 0.13636339300933925 "" 0.13638203022803275 7.11216595977171e-05 -0.00010738523651535048
2314754795770961152 2314754795770961152 70742297 0.5025693926870018 0.08289171 -30.764305430680363 0.08468526 4.3874083984588905 0.10783081 18.996212091341075 0.10254677 2.4960853205805438 0.10718649 17.515728 2.8701801 10.714655 1.0282884 nan nan 3295.3438 True False False False True "" GIN "" "" ""
2314755036289129088 2314755036289129088 70742296 0.4772728729654016 0.10133286 -30.76107859795578 0.09458352 4.0062141778124465 0.13059276 19.204305595077297 0.12015815 2.221798791010844 0.113664106 17.788712 2.81707 10.827866 1.0224617 nan nan 3302.1094 False False False False True "" GIN "" "" ""
2314757235312381312 2314757235312381312 70742278 0.5623432535117533 0.11760021 -30.67036175064847 0.10611666 4.32091043280434 0.13567439 18.501299342021984 0.15736033 2.6333241587336746 0.13205008 17.952936 2.994978 11.119887 1.056339 nan nan 3163.3438 True False False False True "" N "" "" ""
2314758575341270912 2314758575341270912 70742281 0.5172862921348735 0.021329042 -30.685220177467855 0.02225059 4.128791564649313 0.028444882 17.864330232092666 0.025747472 2.016616365008992 0.025557175 8.9700775 0.12565804 2.0492067 1.2997452 6.247557 0.42406014 0.0 True True False False True 9.437940284929377 AGV 8.711316634975283 0.44487735745420487 -0.46906839022411795
2314766924758635520 2314766924758635520 70723057 0.07392474441026324 0.10695952 -30.743970774826742 0.07672311 4.116135507674604 0.12118628 18.387288154009006 0.11118116 2.6663025089506354 0.09177118 17.804424 2.8851604 10.887143 0.9252974 nan nan 3244.875 True False False False True "" GIN "" "" ""
2314771151006415872 2314771151006415872 70741976 0.35209284369419713 0.014392939 -30.649525151699176 0.011645617 4.2445585269155774 0.016834723 18.64752989519745 0.0162454 2.141542500885393 0.012982591 10.407641 0.5723295 3.5467653 1.0051883 5.598361 0.445598 6454.2563 True False False False True 2.279839792993799 AV "" "" ""
2314771219725893120 2314771219725893120 70741977 0.3810483336697417 0.054584846 -30.648387909919784 0.05077499 4.133577520741776 0.07041676 19.41492167988976 0.06548211 2.5541734093584756 0.05462172 15.502664 2.330885 8.587179 1.9000038 -49.69261 8.543416 3539.2344 True True False True True 0.30979378013844777 G 0.30976057375818633 0.0003106335288334816 -0.0004907674181794386
2314773311374293248 2314773311374293248 70742260 0.4352364842568969 0.17043406 -30.58686105600672 0.1254502 3.9214416668220813 0.18276113 18.88929855066215 0.2692275 2.8029938864193973 0.14915188 18.453707 3.208809 11.480573 0.97133183 nan nan 3098.75 False False False False True "" N "" "" ""
2314774518260772096 2314774518260772096 70742248 0.43405855577233154 0.11292381 -30.51853270924811 0.080518745 4.426654758123462 0.120588526 18.79990698370868 0.20167291 2.3705493284358425 0.09738775 17.727451 2.9109726 10.940637 0.97091407 nan nan 3266.375 True False False False True "" N "" "" ""
2314775377254228992 2314775377254228992 70742234 0.42804033892559007 0.07865381 -30.460024075389576 0.055631895 4.218661202111262 0.08113488 18.772219489585932 0.15589823 2.464803839668936 0.06500467 17.104288 2.7630453 10.22963 0.90944135 nan nan 3330.4062 True False False False True 1.4101356999155006 "" "" "" ""
2314778538350155904 2314778538350155904 70742023 0.3603156722904109 0.069647454 -30.43025067070642 0.05957858 4.365389596374387 0.07849254 18.404802970748413 0.124081105 2.7934509520900273 0.073278055 17.15976 2.843522 10.353954 1.030461 nan nan 3297.9844 True False False False True 0.8969106395442226 "" 0.8947095776732414 0.12242483293268114 -0.16275327730935785
2314778774572736512 2314778774572736512 70742015 0.3263025328694007 0.14304303 -30.454396168219454 0.10814441 4.122888672652719 0.15170942 18.735093155543325 0.2525125 2.46218058887004 0.13111296 18.005247 2.9627705 11.09426 1.1282845 nan nan 3204.2188 True False False False True 4.9750142156023855 AGI "" "" ""
2314778950667015296 2314778950667015296 70742024 0.3222506865100033 0.080061816 -30.426957863255204 0.06617485 4.203214520077116 0.088111624 19.142789714521157 0.1416501 2.5046267716215898 0.07802292 17.287136 2.8947792 10.405164 1.0850668 nan nan 3279.4375 True False False False True 0.719880996182841 B 0.7267385807518749 0.46095263905012174 -0.013246832930082664
2314778985026776320 2314778985026776320 70742025 0.3272999764019401 0.10882406 -30.4266461416588 0.08645997 4.203942040538697 0.11822537 18.80448506712257 0.19204263 2.807615226646007 0.103514165 17.557083 2.8917332 10.6760235 1.1279373 nan nan 3257.3125 True False False False True 0.7198810009298153 B 0.7189345555574561 0.0015569222048923415 -0.0015042334937896973
2314779294264399104 2314779294264399104 70742026 0.34691655705035235 0.14331886 -30.417857942455687 0.1196834 4.274657165386716 0.16103509 18.447928725320615 0.2590287 2.208305509389701 0.14610742 18.460167 3.2048435 11.606677 0.944352 nan nan 3143.625 True False False False True "" N "" "" ""
2314783932829147392 2314783932829147392 183531369 359.75494825685126 0.08711156 -30.81668735363351 0.07327604 4.2533842041925185 0.112407446 18.663050145461902 0.08961583 2.688865125318603 0.08079953 17.586124 2.863411 10.72617 1.0199454 nan nan 3273.3438 True False False False True 0.8214900801500695 "" "" "" ""
2314792140511305984 2314792140511305984 183533456 359.8828799718366 0.21143886 -30.696979398665082 0.15679705 4.186671189646624 0.25482604 18.43214716464992 0.2034113 2.5508231202725975 0.16855176 18.834402 2.937296 11.951517 0.94999844 nan nan 3145.2812 True False False False True "" N "" "" ""
2314794099016398848 2314794099016398848 183531333 359.77951838700824 0.08900236 -30.66783399562363 0.06923792 4.059144102572053 0.11505795 18.388521244992905 0.0858079 2.275721823206415 0.07538099 17.365108 2.7911549 10.422827 0.97861296 nan nan 3286.0625 True False False False True 0.6890529603703301 "" 0.687630946892422 0.003149469876994271 -0.0029199161563892018
2314798398279014528 2314798398279014528 183529003 359.5207725933346 0.10181045 -30.76163053154102 0.08088782 3.972490632698858 0.11765765 18.281011028751237 0.11537212 2.148668315288635 0.0969483 17.779388 2.9200726 10.80101 1.1116014 nan nan 3277.6875 False False False False True "" N "" "" ""
2314809255956328192 2314809255956328192 183531305 359.76289556044276 0.018384866 -30.53356201991091 0.016481383 4.2142798234283125 0.025339048 18.751450894786128 0.021141224 2.23551118799963 0.01894276 14.442306 1.6378736 7.565817 0.93224883 2.587308 3.7902472 4135.327 True False False False True 3.296356362766868 "" "" "" ""
2314812344037518208 2314812344037518208 183528954 359.5514055354348 0.13663459 -30.499658030157683 0.11207878 4.108456162674804 0.16733238 19.052422432998565 0.14867869 2.0149423032122655 0.1382392 18.156948 3.107664 11.243262 0.98569554 nan nan 3153.0312 True False False False True "" N "" "" ""
2314819593942295808 2314819593942295808 183533480 359.9477694441356 0.16038103 -30.569500271051123 0.12848477 4.467142289622669 0.20180559 18.466137188447092 0.1961716 2.4860899167412334 0.14638177 18.431763 3.0798168 11.637331 0.9731129 nan nan 3190.5 True False False False True "" GIN "" "" ""
2314824374241137408 2314824374241137408 270481449 0.22267423962926536 0.03470153 -30.46475853663335 0.026230587 4.285476115958557 0.034141645 19.148082897371143 0.057007827 2.2349601590402246 0.03439032 15.555567 2.1419687 8.714132 1.0313922 nan nan 3660.6523 True False False False True 0.38365936173483073 "" 0.3834178548333807 0.00039681648865891317 -0.00040483334588153896
2314829042869995136 2314829042869995136 70723133 0.11203035644159189 0.16673404 -30.36240593155227 0.13809855 4.023552939516065 0.18120398 18.200062673552242 0.28142035 2.058485568061487 0.17336169 18.52746 3.2718964 11.586954 1.0813763 nan nan 3078.1875 True False False False True "" N "" "" ""
2314830902591420416 2314830902591420416 270481493 0.1640456951624478 0.04343617 -30.271896430307343 0.034403104 4.190649095968861 0.046366252 18.866588164964934 0.08724189 2.517750391005484 0.044130716 16.147799 2.33498 9.259446 0.93303907 nan nan 3525.3438 True False False False True 1.2491488101127786 G 2.2154140341565483 0.2869388626877156 -0.38530809956198686
2314832689297893120 2314832689297893120 183531299 359.8153648547757 0.017443879 -30.50015017999544 0.01511515 4.305590791317296 0.022281865 19.127050698181996 0.02063837 2.3389948877588047 0.01734183 14.260344 1.5718651 7.4300976 1.0524276 6.02209 3.5726798 4202.17 True False False False True 7.601930012151518 "" "" "" ""
2314840179720893952 2314840179720893952 183533529 359.8752321036758 0.06219081 -30.245182478830387 0.05364963 4.208871305972616 0.07570782 17.97720018682693 0.10278944 2.8571303852829684 0.06254237 16.981955 2.930788 10.102722 0.9297813 nan nan 3218.875 True False False False True 0.3475837969827182 "" "" "" ""
2314842687981678336 2314842687981678336 183533523 359.9822554077937 0.106679276 -30.25634932485742 0.08248662 4.309498110824371 0.1185597 18.95031989413785 0.20024434 2.3224170342370964 0.096882924 17.727024 2.6729717 10.891177 1.0791465 nan nan 3333.0 True False False False True "" N "" "" ""
2314843577039355136 2314843577039355136 70723164 0.010066820630886686 0.15119545 -30.18227729764208 0.12388976 4.317355498025231 0.16676947 18.94481114673044 0.27407637 2.670595334387096 0.14624842 18.42343 3.1580677 11.584787 0.92452663 nan nan 3149.4062 True False False False True "" GIN "" "" ""
2314847253531620864 2314847253531620864 183531231 359.82645050357576 0.013428265 -30.171261624633186 0.009865999 4.201756655984412 0.0141346175 18.418364083009667 0.021074355 2.0001806773004236 0.011860593 12.410702 0.963315 5.527817 1.0850892 6.203038 1.4958456 5341.6797 True False False False True 6.080981056617884 F 5.897432049904449 0.7970808123836042 -1.2756869660592507
2314848666576151680 2314848666576151680 70723187 0.03836029554906173 0.104560874 -30.09178699876129 0.090641305 4.072218190847962 0.1299638 18.532972766477958 0.13653801 2.6724627190028447 0.10288414 17.95067 2.8782291 11.016392 0.9572271 nan nan 3254.9062 True False False False True 0.3825861855706298 GIM "" "" ""
2315051766989425280 2315051766989425280 251829019 6.425603949829675 0.035847317 -34.13020988627089 0.030659238 4.5605653726838815 0.06108082 19.658313604852026 0.037376832 2.6811583730632 0.05989795 16.75168 2.5802002 10.039567 0.98036975 nan nan 3415.375 False False False False False "" "" "" "" ""
2315157869861431040 2315157869861431040 63695851 4.711546028241571 0.07061454 -34.461571509313345 0.09166751 4.538649085801645 0.112797074 19.406168777096497 0.07284329 3.992038808356016 0.11642379 17.7584 2.9989166 11.020775 1.0532871 nan nan 3230.9062 False False False False False "" "" "" "" ""
2315237069058384384 2315237069058384384 63688528 4.543749480304843 0.058795385 -33.898041441607695 0.068418756 4.331736742931112 0.090099394 19.534749019235797 0.05643173 4.105308130428902 0.086802855 17.296673 2.8429737 10.473917 1.0672821 nan nan 3239.125 False False False False False "" "" "" "" ""
2315457864737458304 2315457864737458304 369335327 7.640835711307427 0.069524184 -33.60074560964839 0.056114268 4.200653011006197 0.089735426 18.408195684779237 0.08501863 4.853826455827622 0.09461405 17.436306 2.9537086 10.553421 0.97310376 nan nan 3236.5625 False False False False False "" "" "" "" ""
2315460437422620288 2315460437422620288 369335333 7.611915517864289 0.03508235 -33.54255326623111 0.026029972 4.278542538391347 0.044940248 18.473160706056806 0.045156397 4.428641909676831 0.0442693 15.906872 2.3076506 9.061721 0.96374404 nan nan 3556.668 False False False False False "" "" "" "" ""
2315469959365346304 2315469959365346304 251848434 7.335742687710611 0.015173024 -33.46768220593485 0.011296177 4.217067246874327 0.019409038 18.441014242577193 0.019887673 4.144844709739376 0.019867191 12.697056 1.0275984 5.8214827 1.2466551 7.360517 1.9013758 5161.8613 False True False False True 5.700817351388122 "" "" "" ""
2315529779669841152 2315529779669841152 251848475 7.2862086379989375 0.08290203 -33.22856930573888 0.06528334 4.446843128044232 0.109997466 19.033601203061465 0.10842019 4.3976810036421945 0.12225327 17.668306 2.8670464 10.892007 0.9795819 nan nan 3289.5938 False False False False False "" "" "" "" ""
2315601930825302272 2315601930825302272 251853890 8.368726617773037 0.121335134 -32.75504065283116 0.106312454 4.116219270176893 0.16424958 18.647778509479707 0.16378295 4.247765155866015 0.17015517 18.406277 3.2617779 11.49439 0.95186055 nan nan 3159.8125 False False False False False "" "" "" "" ""
2315734078378392960 2315734078378392960 251841935 6.765234896487717 0.13422826 -32.92778059272004 0.08196778 4.056423216265623 0.1496816 18.684747244577114 0.16984424 4.6713753420356054 0.15873566 18.315134 3.0194836 11.379075 0.9928144 nan nan 3177.0938 False False False False False "" "" "" "" ""
2315742432090589568 2315742432090589568 251845189 6.900905833944568 0.016737904 -32.758660620502035 0.009001579 3.7709849732530714 0.019440057 17.224442875778244 0.017135007 3.522362853129405 0.016979579 13.954891 1.4282961 6.838661 1.000086 29.985209 2.1815875 4389.453 False False False False False "" "" "" "" ""
2315912100478492928 2315912100478492928 251839801 6.578645704995003 0.13421887 -32.22682077156427 0.098759726 4.386360146227172 0.17381015 18.520323839726903 0.15958084 3.6755483077296844 0.16766055 18.233421 3.5895557 11.418183 1.0122782 nan nan 0.0 False False False False False "" "" "" "" ""
2315979789163032832 2315979789163032832 149021009 4.2358937725264365 0.06839712 -34.03917900556937 0.061719075 4.501385016129165 0.10077703 19.463386933054842 0.06321222 3.9356507212396137 0.069045044 17.26709 2.9135494 10.517789 1.0290842 nan nan 3253.0 False False False False False "" "" "" "" ""
2316412270895144832 2316412270895144832 149021953 4.359649207295121 0.09744808 -32.44236800490294 0.09809416 4.2009826213079355 0.122212894 18.92978782405026 0.12085387 3.495821632922692 0.11894589 18.106377 3.1507359 11.224404 0.98304737 nan nan 0.0 False False False False False "" "" "" "" ""
2316484739878098688 2316484739878098688 149020088 4.093476383379775 0.09328853 -32.01332113724676 0.08799679 4.5701138369131815 0.1254802 19.021609143747796 0.09769549 3.4913711057671355 0.116329044 17.49563 3.0595226 10.766802 1.0924739 nan nan 3161.5938 False False False False False "" "" "" "" ""
2316506764470447360 2316506764470447360 149021888 4.382467186651025 0.028554957 -31.925636896394053 0.021864003 4.192209781256116 0.03343291 18.545363412466713 0.03017541 3.8978309406121343 0.025787195 15.313381 1.9544029 8.425029 1.0030836 -11.244404 8.410437 3827.6426 False False False False True 4.975030232394684 A "" "" ""
2316623892523595008 2316623892523595008 251822532 5.358125434463379 0.08385652 -32.090791366445906 0.07112293 4.101973504036383 0.09353563 18.111345962702813 0.09145379 3.9055063194667077 0.088018134 16.991795 2.894209 10.063763 0.95910376 nan nan 3251.125 False False False False False "" "" "" "" ""
2316735114996029312 2316735114996029312 251839967 6.563034519237361 0.076714456 -31.43250952126809 0.06456825 4.255559155447675 0.088557966 16.370431078888565 0.093244955 1.4694520449069728 0.08482484 17.291327 2.80167 10.43414 0.9990715 nan nan 3301.8906 False False False False False "" "" "" "" ""
2316762259189345152 2316762259189345152 251828017 6.198412932472396 0.20461951 -31.426798605652714 0.1666155 4.1688277547345285 0.2231406 18.173764563224278 0.29308406 4.625099663169779 0.20749703 18.556025 3.1393032 11.666762 0.9319907 nan nan 3166.25 False False False False False "" "" "" "" ""
2316874035713986432 2316874035713986432 63724199 5.172319804170509 0.025480125 -31.473008524865463 0.023927096 4.171079935777605 0.02970227 18.860093406733505 0.03262365 3.584680737423632 0.031773202 14.507785 1.674654 7.6085386 1.4830691 -1.1918786 5.687343 4104.7686 False True False False False "" "" "" "" ""
2317165990410978816 2317165990410978816 251857976 8.887649372365436 0.036817726 -31.958365370607687 0.027572943 4.2296716977963005 0.045320768 18.306600850017613 0.05366073 4.7465361889916995 0.04259619 16.0746 2.4136143 9.205444 0.9727009 nan nan 3483.4844 False False False False False "" "" "" "" ""
2317257009357728000 2317257009357728000 251875733 9.271437158058957 0.014091204 -31.69695661728769 0.010941076 4.314522399868022 0.018184641 18.419135969065373 0.018486852 4.043591214701258 0.018655535 9.7631235 0.437047 2.9375563 0.89762425 9.840444 0.5345192 0.0 False False False False True 0.7556852576770426 BV 0.7548144350072592 0.0008562787117171178 -0.0009485427044838568
2318312540520332800 2318312540520332800 251842338 6.811239922611185 0.028610015 -30.654827263496827 0.022951238 4.219310185696215 0.030538324 18.080204140985888 0.033669114 3.230550664213384 0.029306611 15.306647 1.9969187 8.43199 1.0150713 -17.581799 7.6016045 3788.1504 False False False False False "" "" "" "" ""
2318827249401243008 2318827249401243008 246890774 8.751394873260933 0.15358625 -29.576842797011277 0.13006346 3.8800546208467357 0.22655866 18.327197215072292 0.18499145 4.1677508710225055 0.23291421 18.834023 2.883484 11.866146 0.9274345 nan nan 3159.2188 False False False False False "" "" "" "" ""
2319384529997651712 2319384529997651712 70848121 2.885452338149843 0.0621074 -32.20353084788076 0.059760787 4.058646125212316 0.07588215 18.20258833756628 0.07208048 3.3140840385085246 0.06947311 17.019901 2.964694 10.06876 1.0322486 nan nan 3206.9062 False False False False True "" FN "" "" ""
2319502212101673856 2319502212101673856 149010668 3.559055795637754 0.10654341 -31.787129371717537 0.07611766 4.470249599583469 0.122779585 18.85239067433287 0.10683714 2.8851860442651134 0.09056606 16.557781 2.7878046 9.7882 1.7583866 nan nan 3292.2031 False True False True False "" "" "" "" ""
2319579036180868352 2319579036180868352 70858677 3.2723081432828915 0.10327905 -31.383037028365788 0.09363293 3.9995156375171623 0.13278946 19.16213915842757 0.12333048 3.0484545722099288 0.10474973 17.951174 2.9089718 10.988568 0.955566 nan nan 3222.3438 False False False False True "" DGIN "" "" ""
2319607589123755008 2319607589123755008 149010582 3.5309947282182756 0.18475442 -31.12901597279755 0.1581329 4.392984162018969 0.20595093 18.43576230605516 0.31233117 3.0958823683253285 0.18191178 18.591444 3.0825043 11.772444 1.042877 nan nan 3078.5625 False False False False True "" GIN "" "" ""
2319629338837989632 2319629338837989632 149011859 3.651876391349076 0.077948615 -30.881881398250478 0.068266034 4.2835744783508 0.09506931 18.273476356931976 0.096098244 3.700918381573236 0.08209066 17.364038 3.0477028 10.5188875 1.0031742 nan nan 3199.75 False False False False True 0.28554131883360084 M 0.28579700058624447 0.04643960789301732 -0.06316859579109657
2319648103550670208 2319648103550670208 70819928 2.404623476197069 0.06585724 -31.68705999829499 0.04710155 4.169451494240794 0.064594336 18.297639331518713 0.08494837 3.3427956395496494 0.053621605 16.757345 2.6232405 9.859005 0.9995327 nan nan 3389.5312 True False False False True "" IN "" "" ""
2319709946784178688 2319709946784178688 70788340 1.860877790433591 0.17565192 -31.494088333454652 0.13206577 3.8890743496135203 0.200545 19.198944529210458 0.19295599 3.2224458433209957 0.14680316 18.583214 2.9496212 11.607456 0.96689886 nan nan 3076.4375 False False False False True "" N "" "" ""
2319734582716691200 2319734582716691200 70787794 1.8111624124103454 0.102809384 -31.257389527668217 0.080907345 4.132206778943306 0.12148217 18.679696064691736 0.11161291 2.932474579975554 0.10172242 17.558899 2.8425217 10.647912 0.999683 nan nan 3256.8438 True False False False True 0.9632365026181026 M 0.9628773093033569 0.07498354535237972 -0.13267227246593694
2319753068256400768 2319753068256400768 70819427 2.350628152116388 0.12106028 -31.05021916361258 0.12075223 3.8104350532908104 0.16637422 19.304716248805605 0.16098504 3.05982621316267 0.14313413 18.054747 2.973116 11.037428 1.0904471 nan nan 3144.25 False False False False True "" MN "" "" ""
2319771519436050304 2319771519436050304 70798038 2.2159021207457297 0.13434818 -30.797892380318334 0.10101847 4.033561074801982 0.14739242 18.056417867299476 0.20979963 3.4237188529113047 0.1174464 18.20623 3.1881828 11.261287 1.0468061 nan nan 3191.8438 True False False False True "" IN "" "" ""
2319797465333629440 2319797465333629440 70846552 2.7276178391174857 0.031455856 -31.02867319428039 0.026505386 4.028187072014168 0.035793476 17.664505302925466 0.04504659 3.0299937978009917 0.03199499 15.696745 2.4522104 8.724487 1.0056682 nan nan 3464.75 False False False True True 0.6943021410442413 A 0.6946464338671954 0.08441798602490513 -0.07558876070266263
2319797499693367680 2319797499693367680 70846550 2.729114241660437 0.08237778 -31.018084685925697 0.06476334 4.173150256322806 0.09061875 18.96702952856645 0.12991895 2.8204995607414323 0.078574404 17.449183 2.912424 10.553562 0.94419783 nan nan 3244.0938 True False False False True "" MN "" "" ""
2319807635816183552 2319807635816183552 70846519 2.7463113750176933 0.11277098 -30.867711082277474 0.08709019 4.152445484091886 0.11503323 19.239528399844435 0.16788498 3.043401554731876 0.09877073 17.796198 2.9888096 10.8933325 0.94602436 nan nan 3189.4375 True False False False True "" N "" "" ""
2319815366757378560 2319815366757378560 70858597 3.2421470367743725 0.059320465 -30.82107564179865 0.04931658 4.486695034166561 0.06736616 19.62123182518181 0.073082715 3.7342623948652 0.05645827 16.70488 2.9205217 9.956551 0.92275417 nan nan 3200.0938 False False False False True "" MN "" "" ""
2319829900926671744 2319829900926671744 70848339 2.942098203352191 0.15827435 -30.81930284609732 0.12782751 4.101227303679777 0.17698583 18.545213023719455 0.25291303 3.288575630152925 0.15664482 17.979305 3.1377544 11.064719 1.0747885 nan nan 3106.625 True False False False True 5.06718522238762 GI "" "" ""
2319857319997858944 2319857319997858944 70846217 2.629593201950335 0.03400448 -30.716494680255924 0.029899938 4.381984180437713 0.039155897 19.127305468025668 0.046858042 2.7816500070534063 0.034095723 15.613661 2.1854982 8.820181 1.043158 nan nan 3627.289 False False False False True 1.7314706264987916 "" 1.737469801982334 0.007638903610048153 -0.014072741410986467
2319866352313739648 2319866352313739648 70819773 2.3983586448167937 0.12804547 -30.73337903102317 0.10662637 4.005494453517008 0.14118679 18.30730524777759 0.18142632 3.159493454687672 0.12555285 17.627838 3.1287327 10.670516 1.2351031 nan nan 3073.875 False True False False True "" N "" "" ""
2319909478080738944 2319909478080738944 70846418 2.761954266191125 0.012907932 -30.247211396433755 0.013836038 4.221618097720844 0.017107653 18.58975892385453 0.015666364 3.2169758713069405 0.01696303 13.780294 1.3611841 6.907469 0.91504866 4.962277 2.6439364 4481.0654 True False False False True 7.396401330309634 D 7.564136052668481 0.07670893116629518 -0.08111864044614414
2319914700760997504 2319914700760997504 70848468 2.837699267856252 0.012181189 -30.140760843721203 0.01172422 4.181048358785794 0.016483227 18.06657149538213 0.013767811 3.189503641643454 0.014245097 13.337203 1.2333117 6.4433966 1.0315852 6.210311 1.9777344 4704.4893 True False False False True 8.293388592226197 D "" "" ""
2320200500768820352 2320200500768820352 149010499 3.5891963186822906 0.13326477 -30.587508307180222 0.108751394 4.2164023294141595 0.1627071 18.38074917815225 0.14699924 3.6182751389018506 0.13444081 18.341537 3.155674 11.465964 0.9178301 nan nan 0.0 True False False False False "" "" "" "" ""
2320211225302895232 2320211225302895232 149011930 3.747835976429898 0.010923431 -30.309722295903132 0.011250705 4.371117330725879 0.014094426 19.356411172948675 0.012874112 3.785611451300538 0.013665324 13.368597 1.2566214 6.5713167 1.0660375 7.1684523 1.9487711 4661.7085 False False False False True 8.293394488421121 F 8.38638178446541 0.35987818304966446 -0.4116509325123312
2320273446494092288 2320273446494092288 70858377 3.095443347739198 0.09343508 -30.192115689830928 0.09728096 4.348173351250436 0.12164797 18.574543396883303 0.10919798 3.5762505223145897 0.11699217 17.719189 2.9416447 10.899249 1.1177156 nan nan 3226.5938 True False False False True "" N "" "" ""
2320308566441676416 2320308566441676416 12470880 3.411168360945675 0.079019316 -29.857558091869922 0.06641709 3.6571901320123996 0.095961764 20.355408545565485 0.08548092 3.7109938061770653 0.07709522 17.24155 2.5097408 10.112249 1.0538143 nan nan 3426.5938 False False False False True "" N "" "" ""
2320411160324629120 2320411160324629120 12509178 3.897981969383744 0.07319791 -29.53362309788811 0.06675789 4.284357842353319 0.08948651 18.64734243392184 0.08198686 2.8788403774906293 0.07706209 17.432829 2.879755 10.588606 0.982117 nan nan 3220.75 False False False False True 0.8214951707538313 M "" "" ""
2320488469736036224 2320488469736036224 70775692 1.399676546090723 0.1619437 -31.051958095330495 0.1129863 4.079056238592472 0.16092195 18.711069725484908 0.1876072 3.046668307746191 0.12773615 18.114517 3.1753712 11.189168 0.9675266 nan nan 0.0 True False False False True "" N "" "" ""
2320495410403204224 2320495410403204224 70786040 1.5637021532548478 0.11683353 -30.998699031075866 0.10666028 4.37793552087267 0.15103011 18.57021866801207 0.15235768 2.0676078787273093 0.12239496 17.977423 3.1064892 11.164068 1.050556 nan nan 3127.6562 True False False False True 6.080988515747971 I 6.414754201301527 1.3217406493291257 -1.565188680937224
2320506719053074432 2320506719053074432 70785639 1.4372795986233058 0.03471124 -30.97465735877747 0.026911736 4.107711134041545 0.036500644 18.382456771534933 0.041295018 2.6663607883610423 0.031210314 15.517521 2.0979223 8.586809 0.9301416 nan nan 3704.6035 True False False False True 3.965350282068214 "" "" "" ""
2320513689784124032 2320513689784124032 70785674 1.4562817227502818 0.109783575 -30.761638867267205 0.100450985 4.2342584515654895 0.12880516 18.659424357752496 0.16990627 2.5197735804290238 0.11991733 17.902702 2.8906593 11.034465 0.9669574 nan nan 3262.75 True False False False True 0.44552202118121087 M 0.44589033013651935 0.04147741369966268 -0.059501991369875384
2320515755664300800 2320515755664300800 70787855 1.8002033353041904 0.1088374 -30.95359434694916 0.10995156 4.544394006946787 0.13384612 19.012139929980012 0.14816009 2.482056004902934 0.14178985 18.050396 3.0099583 11.3078985 0.97941744 nan nan 3172.3125 False False False False True "" N "" "" ""
2320523967641801088 2320523967641801088 70788212 1.9103929952958698 0.025806975 -30.840410187921353 0.021855997 4.181905772663087 0.031320795 18.40800219738437 0.039957095 3.059589730486727 0.028341217 14.870498 1.776082 7.977599 0.9121673 0.71969074 10.865915 3995.5254 True False True False True 2.318490535482179 "" "" "" ""
2320524650541309440 2320524650541309440 70797747 1.9867006168642836 0.15826274 -30.768677543973475 0.12918858 4.032135136745441 0.1852994 18.394750689105052 0.24131407 3.0802142002438164 0.15745257 18.325201 3.0698986 11.389142 0.99864984 nan nan 3125.5 True False False False True "" GIN "" "" ""
2320534099468725888 2320534099468725888 70785678 1.5363311951033465 0.090660505 -30.74187105384117 0.072066866 3.939762617874762 0.103704534 19.01228746380414 0.15261933 2.879142532893032 0.08121008 17.394318 2.734829 10.396814 1.047188 nan nan 3258.2188 False False False False True "" N "" "" ""
2320534786663488512 2320534786663488512 70785990 1.6635341368910082 0.12614907 -30.749371713826232 0.10933623 4.283517108652974 0.14078416 18.365915753643648 0.20679161 2.7364596866067954 0.1371951 18.149967 3.130539 11.3011055 0.9974089 nan nan 3165.8125 True False False False True "" N "" "" ""
2320540803913561088 2320540803913561088 70785954 1.5718916255913429 0.02679819 -30.575429391506837 0.019604923 4.234868928498894 0.027713567 18.54287264922426 0.036840703 2.7255687090655156 0.021997033 14.928548 1.8071442 8.062149 1.1128573 2.5500257 6.8725557 3960.2266 True False False False True 5.822132837236686 D "" "" ""
2320542590619990912 2320542590619990912 70787920 1.7324170349148358 0.042468745 -30.603064961523703 0.033226646 3.93334114805549 0.044310987 18.243104793919333 0.05934685 3.676342832594136 0.039816342 10.140875 0.5357504 3.1201286 2.6592524 -0.06506601 1.9563698 0.0 False True False False True 5.948747687771824 A "" "" ""
2320543106016065920 2320543106016065920 70787927 1.7826205673007014 0.028058717 -30.561557172482463 0.02370828 4.229223653096577 0.032601632 17.762376331719498 0.044533238 2.3739251352669832 0.029429117 8.6585045 0.064297676 1.7893486 1.0270748 0.13569556 2.6026006 0.0 True False False False True 5.948748146501306 A 7.162745187354252 1.4753858902114594 -1.0876961899991269
2320543793210833664 2320543793210833664 70788163 1.8315037813984096 0.09646164 -30.55844068478248 0.08763272 4.10464078321934 0.11189174 18.54274498819422 0.13915497 2.40309399048011 0.10710182 17.776367 3.1574135 10.852808 0.9948482 nan nan 3085.375 True False False False True "" IN "" "" ""
2320544098153257344 2320544098153257344 70788154 1.8751660678303956 0.15095064 -30.542412307576285 0.14197816 4.060507987717023 0.18586715 19.00234209912483 0.21373469 3.2000458687168827 0.17702061 18.384054 3.0063438 11.456917 1.1021708 nan nan 3126.0625 True False False False True "" GIN "" "" ""
2320547637205778560 2320547637205778560 70785935 1.6607019006082793 0.14211425 -30.47267743389865 0.13391764 4.446236086140251 0.18677977 18.680746808395774 0.1797446 3.3444769751030923 0.15117182 18.543331 2.9996243 11.746051 1.0103837 nan nan 3081.75 True False False False True "" N "" "" ""
2320548534854747648 2320548534854747648 70787954 1.8051409530847684 0.10377847 -30.4470034025814 0.08977584 4.210919585033718 0.13340615 19.02625669351146 0.10936258 2.8336535440861788 0.10966532 17.699547 2.8102913 10.822144 1.0466146 nan nan 3321.5781 True False False False True "" GIN "" "" ""
2320549840524781184 2320549840524781184 70787967 1.7386141731600906 0.04174946 -30.386178477421257 0.03238471 4.175472391384785 0.048745144 18.21989666497589 0.043501087 2.4369242855077777 0.038964294 16.004467 2.6150732 9.107939 1.051696 nan nan 3382.0 True False False True True "" GIN "" "" ""
2320550046683235328 2320550046683235328 70787972 1.7592578688316367 0.014944119 -30.35496052795007 0.010571976 4.213399803134486 0.01627343 18.583277480294743 0.015518436 2.261952256427699 0.012909782 11.578588 0.79683495 4.7011843 0.8481488 4.244691 1.0870634 5859.589 True False False False True 3.257114043829813 A "" "" ""
2320551519855979776 2320551519855979776 70762916 0.9757441827474791 0.08768704 -30.947099321400184 0.07055528 4.209136369110958 0.105533615 18.72353940619343 0.09612701 2.102962146057904 0.07951256 17.41572 2.8974571 10.537401 1.0042099 nan nan 3260.5938 True False False False True 0.4335184059131538 A 0.43385622894221715 0.0010201216836494553 -0.0011041180857483957
2320558082565935744 2320558082565935744 70763295 1.0021205056715288 0.015495032 -30.772642737794897 0.013865323 4.241392393441706 0.018260628 18.965278696314687 0.019835126 2.3391202779256197 0.016364599 12.902099 1.0953474 6.03938 1.1841375 4.912576 1.3515502 4990.5156 True False False False True 7.016922608010336 A 6.865728885826208 0.1348195293755161 -0.14318703040522074
2320558396099548800 2320558396099548800 70763291 1.0444667552005016 0.06563104 -30.758246118108023 0.058102872 4.152796530063706 0.07495324 18.71479507656348 0.09612244 2.4259067288935228 0.06822678 17.169298 2.7382793 10.263723 0.9661073 nan nan 3318.75 True False False False True 0.8824440888212141 "" "" "" ""
2320559495611202688 2320559495611202688 70775642 1.2638160771060685 0.21539111 -30.80759053360185 0.21783495 4.506126982781937 0.27383927 19.307777617336583 0.30294707 2.531758988051229 0.2700691 19.094475 2.7832317 12.291508 0.93973047 nan nan 3115.0 True False False False True "" N "" "" ""
2320561278021779968 2320561278021779968 70775630 1.3298123916482778 0.15718417 -30.733493023158555 0.12520002 4.496061021552834 0.17828433 18.708238838993356 0.26994786 2.3386214282802613 0.15259118 18.408253 2.9402199 11.630995 0.99240255 nan nan 3170.4688 False False False False True "" N "" "" ""
2320563958081386752 2320563958081386752 70775282 1.2168080493510325 0.09146308 -30.70420436380577 0.07271822 4.200277879064647 0.09599895 18.838599759832885 0.16665801 2.614510736056423 0.08967858 17.525225 2.8535156 10.64234 0.93017197 nan nan 3275.125 True False False False True 0.606547974309371 AM 0.607129892331391 0.0015016558327777263 -0.0016736423723047178
2320572827189658240 2320572827189658240 70762958 0.8474916630693564 0.021382961 -30.689707249239103 0.016349474 4.197752490376372 0.022621483 18.23412458223867 0.028630296 2.324907774476734 0.018515104 14.010776 1.5353594 7.1251554 1.101896 -1.1274047 5.183947 4232.1357 True False False False True 5.948742058636383 "" 5.792172994516642 0.06500410495485287 -0.07600707458360301
2320572994692595584 2320572994692595584 70744422 0.8118793137400516 0.113321796 -30.67486063374125 0.091329455 3.9083285272139228 0.121176735 18.757281076247263 0.18208422 2.4543129922415714 0.11056933 17.805416 3.018156 10.801001 0.94921005 nan nan 3215.5938 False False False False True 0.5783351641185316 M "" "" ""
2320580828713057408 2320580828713057408 70775337 1.1364143551399617 0.22009121 -30.44018969195425 0.14581731 4.169522263584085 0.21396904 18.44909974495743 0.33297303 3.0281379716016845 0.16748945 18.546206 2.9957104 11.656943 1.1835724 nan nan 3065.875 True False False False True "" N "" "" ""
2320583096455767680 2320583096455767680 70763236 1.063922961924044 0.14664121 -30.489711141515727 0.12751609 4.290344935934666 0.16506106 19.039597987067456 0.23548943 2.2558100512801547 0.15274705 18.248972 3.1264076 11.40011 1.0362735 nan nan 3102.6875 True False False False True "" N "" "" ""
2320584406421507328 2320584406421507328 70763219 1.041626799387592 0.11438334 -30.420962369121394 0.08286649 4.240621204602118 0.11774215 19.340054517494657 0.173647 2.4330620341376243 0.093258195 17.380209 2.7918777 10.514729 1.075818 nan nan 3382.875 True False False False True 1.7998226251333245 "" "" "" ""
2320584406421507456 2320584406421507456 70763222 1.0321633058432016 0.044398274 -30.42794712461725 0.033866726 4.168646521174044 0.048168052 18.492896581720483 0.06931138 3.016398372919769 0.03906658 15.948315 2.642046 9.049068 1.0874237 nan nan 3390.9219 True False False True True 0.31191359038584177 A 0.31207169393229706 0.0003020228077986187 -0.000515874031910335
2320584853098129408 2320584853098129408 70763215 1.072974811340479 0.04529834 -30.395121549152915 0.03422924 4.111495859456168 0.049404923 18.700855369479886 0.059801746 2.5644879387339916 0.038189113 12.759486 1.2481976 5.8314543 3.182142 7.265199 1.8134426 4675.5527 True True False True True 9.123172980497007 AD 8.5431433897967 0.6049648476263556 -0.7026438368514016
2320584887457843968 2320584887457843968 70763213 1.0949925656022539 0.070968226 -30.385117146265205 0.059963584 4.252074109092449 0.08277058 18.787307900734223 0.09606608 3.342100685166859 0.066573404 17.273075 2.8079586 10.414043 0.9774781 nan nan 3304.1094 True False False False True 0.5663612702547183 A 0.5667287369420704 0.0005044666724172142 -0.0005106145239388571
2320587666300935040 2320587666300935040 70785707 1.504328583506125 0.107990116 -30.559073853462177 0.09229231 4.405812201202653 0.11935437 18.794211114107927 0.14935945 2.3861853008267824 0.10238584 17.774904 2.9311047 10.979523 1.0563132 nan nan 3185.0625 True False False False True 0.7123828946583404 GM 0.7125028820405483 0.0034208850347544617 -0.0045804046884933
2320589319864133632 2320589319864133632 70785719 1.5040956918495956 0.05608602 -30.46696235227784 0.047196686 4.252422469561265 0.06647551 18.75558196875492 0.06479911 2.9856457405162673 0.052389666 16.699106 2.5619717 9.840997 0.98732275 nan nan 3423.6797 True False False False True 2.6561889276980986 "" 3.953089099024136 1.384903835728811 -1.3069410868748932
2320591205353715712 2320591205353715712 70775587 1.2844164122134154 0.013852138 -30.495023801433536 0.009961541 4.250865642591122 0.014436026 18.218992531064064 0.021740623 2.9544353881120253 0.012659881 11.836017 0.85016346 4.977907 0.91415054 5.3639994 0.5806466 5686.9966 True False False False True 3.96535094191038 A 4.09684047381077 0.05264845166452936 -0.06394845275432548
2320596123092361088 2320596123092361088 70785920 1.5795827338012987 0.016958134 -30.372882389234057 0.012883092 4.240352993530394 0.020125048 18.38270232601204 0.01652259 1.3985361878606701 0.014445377 12.906854 1.1357117 6.043214 1.054871 -2.5816557 14.377996 4915.359 True False True False True 0.3410834264816566 V 0.682253998446039 0.00026934785254850713 -0.00016625334375219847
2320598493914295552 2320598493914295552 70785727 1.5074929697506088 0.04805598 -30.413733935262268 0.04110711 4.247169508709243 0.05842432 18.209606376409603 0.0539642 2.8699640793767847 0.0468545 16.04499 2.6432753 9.184114 1.3406817 nan nan 3391.0312 True True False True True 0.4046596655256573 G "" "" ""
2320602273485524864 2320602273485524864 70785883 1.5452050422451682 0.04274582 -30.22949907159386 0.034283053 4.19901102062897 0.05095742 18.294302328062614 0.04603292 2.8135222990191995 0.039311007 16.209198 2.361392 9.32449 1.0255213 nan nan 3512.2031 True False False False True 1.395747494728474 "" "" "" ""
2320602926320492672 2320602926320492672 70775324 1.2121597803799433 0.02543841 -30.49873371082622 0.017510803 4.11392560052772 0.026264776 18.73104677063338 0.037608415 3.215040225377508 0.021498533 14.751751 1.7706366 7.8228254 1.010434 -57.821148 9.25717 3999.3076 True False False False True 0.25685196975652885 V "" "" ""
2320603540500120320 2320603540500120320 70775572 1.3058135179240415 0.099875525 -30.441190262762742 0.08089409 4.225930319058175 0.11502399 18.7801826919726 0.13292687 2.9029284994163103 0.0995859 17.87217 2.8489494 11.001179 0.8648274 nan nan 3248.8125 True False False False True 9.437947800080146 "" 7.138714894890883 0.603186358067104 -0.7304882481054751
2320604575587953152 2320604575587953152 70775346 1.2223217197189598 0.11889014 -30.415999743015405 0.095935784 4.1700809104604355 0.14090729 18.84063837328695 0.18125701 2.8032676961909724 0.11266329 18.040615 2.9132252 11.146809 0.94287133 nan nan 3165.9688 True False False False True "" N "" "" ""
2320605949977761536 2320605949977498240 70775545 1.3243973825017845 0.04902375 -30.345873176212603 0.04035505 4.169950489287883 0.061742596 19.116137811777485 0.055200655 2.1208262118319987 0.049817953 16.113226 2.3648624 9.214886 1.085167 nan nan 3512.8594 True False False False True 1.6480157630752268 "" "" "" ""
2320606121776189824 2320606121776189824 70775538 1.3564289447816913 0.02610972 -30.309857661471728 0.020930767 4.218564153858426 0.03177799 18.863843061574894 0.027890055 2.6729891888597734 0.025759107 15.171586 1.9507637 8.296928 0.97121453 nan nan 3824.8262 True False False False True 4.975020114088285 I 4.8674199177547575 0.1898410496572689 -0.21727278392144544
2320606293574882176 2320606293574882176 70775552 1.2954211694277422 0.09794621 -30.361841085438975 0.08773065 4.2919788882099015 0.12602443 18.28806554505016 0.11933203 2.9128523379098556 0.1060377 17.958572 2.9743805 11.114349 0.9728649 nan nan 3210.4688 True False False False True 0.459749227241496 "" 0.46004075713140313 0.0007489941508691533 -0.001399511497564121
2320606564157139200 2320606564157139200 70775544 1.2825420546644086 0.093153 -30.333582235241725 0.083395824 4.446722545048725 0.11837509 18.531254384487195 0.10811448 2.5192499021882235 0.10080351 17.90398 3.111803 11.125765 0.9362645 nan nan 3212.9062 False False False False True 0.6466995488867016 M 0.6455812899826854 0.0018528331529551467 -0.0014941527793714826
2320607938547093376 2320607938547093376 70775367 1.2061384866710283 0.13453452 -30.355615241083893 0.12124454 4.202818849750931 0.17737316 19.055992391931724 0.16281494 2.334283934156 0.13531154 18.432446 2.9523048 11.5522995 1.006174 nan nan 3214.4062 True False False False True "" N "" "" ""
2320609278576486272 2320609278576486272 70763186 1.1184472977678825 0.14142095 -30.293871796562403 0.12257687 4.082185462851611 0.17720656 19.15383768567792 0.16449104 3.239678071251991 0.13698505 18.465054 3.1648483 11.543286 1.01011 nan nan 3211.1562 True False False False True "" N "" "" ""
2320610721685102336 2320610721685102336 70775391 1.22230830086119 0.031897623 -30.256594501864825 0.023678834 4.234082627588487 0.03967663 18.33387371545305 0.034847576 2.7892289859771733 0.026893634 8.307897 0.027173042 1.4414978 1.1241841 -1.2792519 1.5775284 0.0 True False False False True 9.77521848485874 A 8.934626273455805 0.9794636747900576 -1.349027389045661
2320610725981127936 2320610725981127936 70775388 1.2203654015062146 0.099517524 -30.267472644858543 0.07863536 4.0425760090727545 0.12842406 19.03550587779193 0.103937194 3.003931438389534 0.088290386 17.68045 2.8310184 10.733734 1.0330049 nan nan 3253.0625 True False False False True "" GIN "" "" ""
2320611584974584448 2320611584974584448 70775405 1.2191130992356558 0.03215024 -30.191157560921447 0.02572492 4.2741007739331955 0.040112395 18.493836642507176 0.03405713 2.8489257524622564 0.029180786 15.538792 2.1144848 8.691784 1.0867395 nan nan 3696.3203 True False False False True 0.8767876752551219 A "" "" ""
2320611649398413312 2320611649398413312 70785748 1.4069030144374322 0.08345144 -30.344441974712446 0.07503334 4.32263300591464 0.104793996 19.18775298617528 0.09756023 2.7935149617966153 0.09288702 17.696255 2.892767 10.866944 0.93983465 nan nan 3298.1875 True False False False True 1.0245702239376855 "" "" "" ""
2320612753205694080 2320612753205694080 70775534 1.3615822492485266 0.025982788 -30.2901198234809 0.019608973 4.234919352419234 0.031639826 18.84361517460883 0.02672768 2.327529709366825 0.02464391 9.667696 0.37291718 2.8012972 1.4114007 -0.5115716 2.7999146 0.0 True True False False True 0.7494675597262271 "" 0.7491951088112828 0.0013913361747652786 -0.0012951113029147088
2320613337321278336 2320613337321278336 70785767 1.4205990813303138 0.0697843 -30.23206830178737 0.056700565 4.358797600707325 0.081759304 18.9965395368214 0.07303185 2.935389631651311 0.06982069 17.19348 2.698306 10.383897 0.9907852 nan nan 3302.9375 True False False False True 1.9969086790055492 "" "" "" ""
2320614363817795200 2320614363817795200 70785772 1.4923396284574129 0.03571842 -30.185820050224276 0.031758416 4.236345182008299 0.046020992 19.12092655816336 0.0386484 2.4144212234550135 0.037727926 15.865607 2.2614565 9.000127 1.0356869 nan nan 3568.6562 True False False False True 3.0740952711088583 "" 4.567488089874871 1.5614083863713217 -1.5206890116376588
2320615983021130752 2320615983021130752 70785790 1.4781203246544483 0.015953505 -30.10714629425591 0.012533661 4.319938431387164 0.01835613 18.7751733842403 0.016768971 2.749756687783681 0.014822369 11.977903 0.87955475 5.154211 1.0833423 nan nan 5591.711 True False False False True 4.8004082047701075 "" 4.832845042271716 0.13300262069838542 -0.146752899508531
2320617116892496256 2320617116892496256 70775509 1.3710038758514125 0.041112285 -30.14222556583975 0.030112078 4.572655866474899 0.0486027 17.75305231827439 0.038701985 1.675760840466901 0.03885117 13.2014675 1.1925392 6.497265 3.246532 5.8383803 1.9632444 4788.8804 False True False False True 7.016927763887825 "" "" "" ""
2320617529209321728 2320617529209321728 70775409 1.2452655214181023 0.018412 -30.161552626742814 0.014486558 4.254472930788116 0.022809837 18.76879219601516 0.02015599 3.1942197755468906 0.016773017 11.315099 0.7402086 4.4588366 1.0687981 5.7716775 0.67282975 6035.189 True False False False True 2.6561887235306965 "" 2.6580268511737195 0.01288886032796599 -0.013344279829530237
2320618319483339648 2320618319483339648 70775510 1.3960854206893543 0.09385423 -30.142920312275137 0.08067105 4.2511682670912565 0.12332518 18.233633912607814 0.09267665 1.3721897987532952 0.10187193 17.528112 2.8832245 10.667236 0.9410587 nan nan 3243.625 True False False False True "" MN "" "" ""
2320618456922292736 2320618456922292736 70785786 1.412245212163267 0.095166616 -30.125630882698477 0.071333 4.363369406842949 0.111125536 18.383765911958953 0.09553409 2.663214538223337 0.088343516 17.536684 2.8116436 10.724272 1.0368892 nan nan 3282.0 True False False False True "" MN "" "" ""
2320620204973694464 2320620204973694464 70775490 1.394432248589482 0.09683668 -30.037412775105427 0.07490314 4.343961671653189 0.10639445 19.515094050552207 0.11215883 2.381448761260139 0.09335038 17.544102 2.8128738 10.724162 1.0132641 nan nan 3314.0469 True False False False True 5.948747811911525 AM 6.038885908236035 0.7813253521098771 -0.754889212341693
2320638179411803520 2320638179411803520 70788144 1.9571814167977495 0.012338692 -30.489776262345455 0.00997512 4.26469002615159 0.013854525 18.419237559760226 0.013493288 2.916741716848809 0.012275188 12.194654 0.9218178 5.34394 1.0026313 5.2947583 1.0294288 5464.754 True False False False True 5.365348076521442 D 5.278101798390787 0.10300355653400306 -0.10089008599413418
2320645738554239744 2320645738554239744 70788104 1.8925588511132962 0.025214072 -30.2872359249785 0.019833215 4.284554917179759 0.029064719 18.89909420191853 0.02637593 2.8764385060885944 0.024936339 10.463796 0.594491 3.6223612 1.3453698 4.448969 2.436332 6414.4336 True True False False True 3.420004364198075 A 3.4422464393051335 0.5865687467306131 -0.7500198966993379
2320646082151622400 2320646082151622400 70788096 1.8521889292833338 0.08873964 -30.26256012483399 0.0712667 4.1179515276908365 0.10986488 18.521978839811407 0.09269858 2.9313870034445566 0.090039074 17.314709 2.7530136 10.39653 0.9748213 nan nan 3300.1562 True False False False True 0.8548674691889342 "" 1.278098203784019 0.43210488197722885 -0.4251358897388575
2320646322669800832 2320646322669800832 70788090 1.9496336052961656 0.14474641 -30.242359408887697 0.11845824 4.475322457880415 0.16933537 18.301632612511103 0.16150056 2.4842895752571215 0.14408396 18.078176 3.0060081 11.297091 1.0160652 nan nan 3247.4375 False False False False True "" N "" "" ""
2320652022091035648 2320652022091035648 70797852 2.0865510000619882 0.113383815 -30.156605622272295 0.09763836 4.309415648441753 0.1250458 19.213726073945963 0.13362609 2.8524676230584185 0.11766325 17.812126 2.9878254 10.9753475 0.945822 nan nan 3167.625 True False False False True "" N "" "" ""
2320652988459060480 2320652988459060480 70797862 2.02173560502423 0.09084529 -30.130587804658113 0.0832169 4.166633852991023 0.10217586 18.532305284372132 0.109370776 2.709888665105768 0.10030155 17.51809 2.8866005 10.620655 1.0165024 nan nan 3264.2812 True False False False True "" DGIN "" "" ""
2320665765986413440 2320665765986413440 70846319 2.6145335941175665 0.08533315 -30.083663994340665 0.080556 3.907088691972544 0.10643114 18.19149582438726 0.10319195 3.0602626105279827 0.09452166 17.513494 2.9240608 10.502187 1.1265664 nan nan 3205.9375 False False False False True 0.4708287310404975 AM "" "" ""
2320692502158156672 2320692502158156672 70787987 1.7736297371799974 0.029425127 -30.24217119292378 0.020900715 4.2326178982919185 0.03227227 18.825511399554166 0.030344423 2.3813630301514275 0.025430333 15.26095 1.9517536 8.393632 0.9783939 nan nan 3825.0352 True False False False True 4.1456426617883535 "" 4.1243118757178125 0.02346112973545722 -0.02222460991226427
2320696762765711360 2320696762765711360 70785865 1.6419128710191115 0.05353786 -30.146115621357204 0.037148472 4.166438394442049 0.061826207 18.586116181457037 0.054367997 2.32017218468417 0.041173775 16.186966 2.4094372 9.286816 1.0749158 nan nan 3500.3828 True False False False True 2.3584707395757136 "" 3.1519404931991204 0.4561251698692339 -0.6276050868294956
2320697484320217728 2320697484320217728 70788006 1.740732778849895 0.03004841 -30.154751388483458 0.01911322 4.216852058654309 0.03192388 18.778214567827124 0.030425584 2.835818246775136 0.02052822 14.853203 1.7947531 7.9776297 1.0049803 -42.646904 6.576231 3972.1123 True False False False True 0.9465712938786444 "" "" "" ""
2320700095660360704 2320700095660360704 70788071 1.9204663418257117 0.032172225 -30.099212947661275 0.027448786 4.238389574430171 0.03528819 18.83565126729215 0.0393388 2.835714652674869 0.03433521 15.628184 2.1586523 8.763625 0.92671365 nan nan 3649.9297 True False False False True 0.42542844907998295 "" 0.4254837344071264 0.00028672870847701315 -0.00026460095942321127
2320701019077983744 2320701019077983744 70788066 1.880944759613564 0.034213517 -30.08036874690118 0.02747218 4.190038733486235 0.03643252 19.115881947190754 0.040375438 2.7794019534475187 0.03587285 15.568479 2.1407232 8.679216 1.0994213 nan nan 3665.7305 True False False False True 3.006521931324467 "" 6.03120458900753 0.06573194744493094 -0.037492276209653674
2320702191604400384 2320702191604400384 70797886 2.0080167430892923 0.015827037 -30.031670305056707 0.015747078 4.203252607599421 0.019277088 18.74026226317053 0.017837005 2.9239998330242436 0.018622369 9.70533 0.40691853 2.822445 1.1107733 6.2175646 1.7733341 0.0 True False False False True 0.307012979801729 "" 0.3069215298889705 0.0004886948006529446 -0.0004084480721178174
2320704768584775552 2320704768584775552 70788050 1.9070026079343736 0.024006639 -29.996295121951924 0.019038107 4.166503567761269 0.026048483 18.665095000291874 0.02608357 2.435517727464713 0.023618734 14.733223 1.7856426 7.8321667 1.2047025 7.613547 8.03966 3980.1133 True True False False True 0.3427934008266007 "" 0.3429527730966292 0.0001528199924142326 -0.00015514892217671772
2320707964040441856 2320707964040441856 12418258 1.9381260877004445 0.038070228 -29.880765443109134 0.031237934 4.193590884280207 0.04308671 18.450561213594444 0.044635236 2.9998813621621423 0.038043577 16.05485 2.308115 9.167408 0.9962159 nan nan 3544.2188 True False False False True 3.69736573673543 "" 5.369503972266344 1.95684704458227 -1.739953087268853
2320708891753346816 2320708891753346816 70785859 1.574154911156535 0.06734606 -30.108226548159674 0.05299783 4.234171662067495 0.073177055 18.342629981134625 0.07463422 3.0747840215345716 0.060465846 16.798937 2.6374674 9.931619 1.0316023 nan nan 3390.0625 True False False False True 5.365347298525174 A 5.301359768902556 0.0582434101587852 -0.07238162427987138
2320709647667590784 2320709647667590784 70785854 1.568233507611406 0.017344646 -30.09918237938219 0.01356315 4.281611806056741 0.018744022 18.874241391197007 0.02064161 2.881328452886077 0.01560295 11.577116 0.79607296 4.7347517 0.99297035 6.8465824 0.8392989 5865.407 True False False False True 5.262134456667276 "" 5.129585371684428 0.13479360511043748 -0.14005873637245791
2320711120840831744 2320711120840831744 70785837 1.6694341949827365 0.19116394 -30.007955812898686 0.1440959 4.488157104408729 0.20910092 18.975246961731962 0.23430605 3.350172177692924 0.16152467 18.562529 3.195879 11.772854 0.9433434 nan nan 3110.3125 True False False False True "" MN "" "" ""
2320712598309591552 2320712598309591552 70785825 1.6305384520242556 0.1356568 -29.95632486289674 0.106960125 4.409031970103367 0.15243708 18.131931577907526 0.15305126 2.659709491708937 0.12380595 17.938644 2.9965 11.136624 1.0099928 nan nan 3140.7188 True False False False True "" MN "" "" ""
2320713049281688704 2320713049281688704 70785798 1.5179992100868698 0.027723629 -30.036614664300693 0.024056708 4.250452211483194 0.032832913 19.074885326659924 0.03317722 3.062517736133214 0.02810493 15.308353 1.9611998 8.450244 1.0703034 -19.76024 12.609871 3818.0605 True False True False True 3.0399327476665605 "" 3.1270041795163093 0.2840655962032774 -0.1751660513921669
2320714286232269312 2320714286232269312 70785806 1.435544009083078 0.054826126 -29.987328544382663 0.04589151 4.167678087039922 0.06352044 18.589733739486075 0.06420621 2.4642106357441538 0.057233304 16.605453 2.5298805 9.706207 1.0556706 nan nan 3427.086 True False False False True 0.7705805698153938 "" 2.2562272446605216 0.2883067566965525 -0.3163045248507037
2320714488095198080 2320714488095198080 70785809 1.4956383553896984 0.13773078 -29.979238049214604 0.11733836 3.9195060056929383 0.16151376 19.303583452426842 0.15896846 2.768823688543365 0.13881859 17.867409 2.8881493 10.88554 1.2224439 nan nan 3234.0938 False True False False True "" DN "" "" ""
2320714698549134720 2320714698549134720 327996154 1.517135664213218 0.09383945 -29.950608010702865 0.08060627 3.9964949656021136 0.105116114 19.06426061986146 0.11273646 2.6324388874893163 0.09448768 16.491497 2.7749987 9.519239 1.8634888 nan nan 3307.2656 False True False True True 0.530139788011253 A "" "" ""
2320716416536052224 2320716416536052224 327996147 1.5287446353054113 0.17981353 -29.916258547285306 0.13100761 4.183259710848649 0.18213207 18.43145832084106 0.21185711 3.1958141485907867 0.15018995 17.996796 3.237934 11.110265 1.0508441 nan nan 3065.25 True False False False True "" N "" "" ""
2320718649919047680 2320718649919047680 12394814 1.6854781692789693 0.04226594 -29.909820867186006 0.034417313 4.301060279186794 0.045791395 18.880071005654937 0.050627846 3.0428366082679137 0.038086288 16.116005 2.3662548 9.282022 0.9997677 nan nan 3528.5547 True False False False True "" N "" "" ""
2320720707208173952 2320720707208173952 12418226 1.8069362283735146 0.18650948 -29.83110056441787 0.13752905 4.164497687744321 0.19264361 18.251129733543586 0.24707393 2.7988819014455353 0.15845548 18.63023 3.1327076 11.73824 0.96859837 nan nan 3101.8125 True False False False True "" N "" "" ""
2320723146748988928 2320723146748988928 12394831 1.6317746585850172 0.061860867 -29.805671012186032 0.05047312 4.204468879315915 0.06953545 18.61324262303697 0.076053955 2.8649651790636743 0.06000879 16.865059 2.592928 9.983999 1.0097197 nan nan 3404.8281 True False False False True 1.4867833968919557 "" 1.4913716387943619 0.0032445468979489522 -0.003212358669004045
2320728369429818624 2320728369429818624 12420303 2.2232430369368332 0.07997278 -29.87165901326186 0.076841235 4.200602901133273 0.10215953 18.568835927158847 0.10530558 2.730061846488559 0.08678365 17.550348 2.8586388 10.667463 0.9615354 nan nan 3269.0312 True False False False True 0.531169727690156 A "" "" ""
2320729503300668416 2320729503300668416 12420313 2.155439290714625 0.093687855 -29.82954294709822 0.10109483 4.444195572524968 0.12385042 18.891087769630914 0.12603381 2.8115431233523624 0.12313965 17.922354 3.0820732 11.142224 1.0096627 nan nan 3224.625 False False False False True "" N "" "" ""
2320733493326077440 2320733493326077440 12420254 2.1249803927379673 0.15116365 -29.739423204777516 0.15876962 4.113459803418099 0.19941813 18.155049063021096 0.2192783 3.3017148408066923 0.19364397 18.603966 3.0752697 11.696585 1.0456845 nan nan 3105.0 True False False False True "" GIN "" "" ""
2320733901347207936 2320733901347207936 12420253 2.0800411725040813 0.093836896 -29.737977762263732 0.08220514 4.288927062112043 0.10883117 18.40997368944852 0.14382882 3.542254493865224 0.099772714 17.72287 2.8802433 10.878647 0.9374715 nan nan 3258.1875 True False False False True "" N "" "" ""
2320734867715638144 2320734867715638144 12422316 2.283419022908189 0.014756208 -29.80781928038353 0.012295393 4.379162302109403 0.01677122 19.027572797043064 0.02451963 2.743655781340064 0.014960248 12.827745 1.084281 6.0342655 1.0726904 4.14517 2.6743944 5016.9004 True False False False True 6.219254349560976 "" "" "" ""
2320744209268707328 2320744209268707328 12418282 1.9694439403851434 0.1460007 -29.769766169300603 0.14432725 4.322408468577748 0.18432547 18.37157295235682 0.18121855 3.327174233488299 0.1642978 18.498997 3.0086403 11.659424 1.0025023 nan nan 3081.75 True False False False True "" N "" "" ""
2320748950912520192 2320748950912520192 12418304 1.8933828502917789 0.10736919 -29.648800679524573 0.09244386 4.139499975791015 0.1252673 19.141656630469363 0.15021898 3.0601774774829043 0.11761219 17.897318 3.0252972 10.989937 1.1041195 nan nan 3150.4062 True False False False True "" FN "" "" ""
2320749397589118080 2320749397589118080 12418195 1.7895084068792313 0.18032123 -29.66045789242432 0.1788745 4.500844696798731 0.2273815 18.39811414307873 0.25683483 3.037055436703379 0.20380591 18.952362 2.9298325 12.160784 1.0035735 nan nan 0.0 True False False False False "" "" "" "" ""
2320762321146962944 2320762321146962944 70744066 0.6725301875227773 0.09128793 -30.626976313343025 0.06538453 4.299545369610209 0.09153691 18.396556899896517 0.13752136 2.4085486716495885 0.081251904 17.248499 2.7784176 10.410788 1.0189421 nan nan 3335.9688 True False False False True 0.6943005828709415 M 0.6964061125787309 0.05626974929986095 -0.12323367445623667
2320763008341728512 2320763008341728512 70744402 0.729247874081832 0.14680599 -30.561194733465435 0.119025014 4.464556880940906 0.15511116 19.012324054408438 0.30356044 2.0546702075869008 0.15050791 18.199652 3.001955 11.418566 0.99190354 nan nan 3158.0 False False False False True "" N "" "" ""
2320766375596082944 2320766375596082944 70744102 0.6796851355112988 0.16285023 -30.51406634233283 0.1099706 4.237362423875477 0.15329763 17.881574438058287 0.30626777 2.105256750715973 0.14111392 18.009218 3.2137814 11.1419 1.0639956 nan nan 3065.5625 True False False False True "" N "" "" ""
2320766684833726592 2320766684833726592 70744093 0.5705930449252695 0.01203502 -30.540886536025624 0.010194153 4.331188564894179 0.012383652 19.11799902099998 0.019665645 2.6665963443458844 0.013145154 12.02531 0.8862629 5.20819 0.9427046 5.203691 1.1228548 5579.4434 True False False False True 4.886149185406361 "" 4.949150115996557 0.06739986023665434 -0.0753964469040378
2320768986936193664 2320768986936193664 70744124 0.6633236964502939 0.10463405 -30.445029722129966 0.0900611 4.181309080097397 0.12656772 18.1064331047147 0.18051541 2.672069498873156 0.10932973 17.712301 2.9959755 10.822129 1.0194024 nan nan 3186.9688 True False False False True "" IN "" "" ""
2320769193094622464 2320769193094622464 70744127 0.6429442296453978 0.01892004 -30.42921742570734 0.014002215 4.201668780403525 0.019521208 18.952903631182938 0.03167436 2.3986620703750643 0.017689656 13.168376 1.3312435 6.285491 1.486378 7.5345426 1.5539117 4491.634 True True False True True "" ANV "" "" ""
2320770189527046528 2320770189527046528 70763002 0.8901005423807418 0.0145944385 -30.478315337634843 0.010618278 4.251968989630259 0.015538431 20.492485674840037 0.02543103 1.4414338514730942 0.012733785 10.506726 0.60417557 3.64954 0.8394959 3.8605525 0.3960828 6400.539 True False False False True 3.9653492629329543 "" "" "" ""
2320772491629557248 2320772491629557248 70763020 0.9571330885080748 0.096494146 -30.3863692722893 0.07186895 4.202347156596953 0.101457186 17.989958545354618 0.14683643 2.7428084684270426 0.08428406 17.279163 2.8806038 10.397191 1.1876925 nan nan 3222.5938 True False False False True 1.2212650384347459 M 1.2130000044565223 0.02754662493761706 -0.026629688901904203
2320772835226940672 2320772835226940672 70763202 1.0127426982417038 0.089863375 -30.353094672841298 0.085628815 4.350899015882542 0.10954858 19.108539652730997 0.11470218 2.709709352681489 0.09614967 17.863153 2.9557858 11.046034 0.9551616 nan nan 3204.2812 True False False False True 1.7424973724394743 M 1.743232907564412 0.017116251201436672 -0.018267096703901142
2320773311968402176 2320773311968402176 70763025 0.9259250814745529 0.15702257 -30.364357832711793 0.13747662 4.264041335650531 0.18158953 18.937025417329906 0.23916276 2.672710019178823 0.15923476 18.420467 3.121294 11.561436 1.0161902 nan nan 3163.4688 True False False False True "" N "" "" ""
2320774278335949952 2320774278335949952 70763037 0.977319243259261 0.013437848 -30.28379816114003 0.012235197 4.201963747799732 0.017194225 18.69107856907971 0.016140204 3.1712432506130117 0.013881007 13.042438 1.3223076 6.1595526 1.1323093 -0.44357035 2.7413402 4541.242 True False False True True 8.552677147312991 G 8.216058018658437 0.10586111732458825 -0.10924754972874773
2320775476631505792 2320775476631505792 70744348 0.7553350952358091 0.14271939 -30.378427964821228 0.12625277 4.13162308882025 0.16365522 18.218193406289377 0.24646923 2.242644224220399 0.15640736 18.31647 3.0608788 11.40999 0.9903098 nan nan 3155.7812 True False False False True "" GIN "" "" ""
2320776649158231296 2320776644862584960 70763031 0.8708516979913721 0.017086351 -30.324215389772586 0.015534229 4.208014961753806 0.019360371 18.418958142573562 0.024331238 2.0189087687362157 0.02024077 10.509165 0.58573437 3.6290188 0.96203417 5.6207104 0.49233428 6432.9077 True False False False True "" AIN "" "" ""
2320777267633186688 2320777267633186688 70763040 0.9503625321089264 0.045527223 -30.270279957047677 0.042435896 4.257748895985611 0.059789743 18.89324176043364 0.054176796 2.384785177625238 0.047759973 16.473541 2.534852 9.618201 1.0738397 nan nan 3435.7969 True False False False True 1.4474453074077844 "" 2.1621233166175675 0.7280359108341989 -0.7212566274664185
2320777469496305024 2320777469496305024 70763042 0.8904825820422955 0.012462613 -30.262224621081824 0.010210926 4.247615661731375 0.013958032 18.209735817315657 0.015110746 2.2457849666987366 0.012540617 12.319554 0.93940735 5.4595995 1.0481778 6.757146 0.92649835 5404.146 True False False False True 5.822129975294899 "" 5.668741793326353 0.09190480524377254 -0.10403238684587546
2320779604095346688 2320779604095346688 70742230 0.5553195960999193 0.071587056 -30.44285195033803 0.06280852 3.9026790992214306 0.07865822 17.735719531553 0.14282101 1.992574586359591 0.07815085 16.189754 2.6580372 9.164731 1.5410413 nan nan 3362.3906 False True False True True 0.49377451820489227 AV "" "" ""
2320779805958533760 2320779805958533760 70744131 0.56889175072266 0.122829534 -30.410276077603037 0.117522284 4.008032436125086 0.14594363 18.75028151153501 0.21638148 2.650159432696423 0.14946389 18.023426 3.0306664 11.067868 1.0033418 nan nan 3380.4062 True False False False True 0.4506595972070481 M "" "" ""
2320780566168018688 2320780566168018688 70742218 0.549380198809979 0.022653839 -30.392322412972508 0.01927182 4.239987328079325 0.02489733 18.521512396393348 0.038745534 2.2763499169006853 0.023068788 14.601518 1.6926775 7.737878 1.0228845 10.552239 4.373313 4079.102 True False False False True 3.5077099608123374 AD "" "" ""
2320781661384419200 2320781661384419200 70744146 0.6804496796047609 0.13570182 -30.35264481969688 0.12082128 4.225165551244087 0.15584038 18.508683354887346 0.22599941 2.3968382245051503 0.1524704 18.264973 2.9728622 11.393064 1.0617931 nan nan 3160.9062 True False False False True "" MN "" "" ""
2320782486018143616 2320782486018143616 70744150 0.570176413209606 0.1560564 -30.33801770531656 0.16619137 4.388899415651506 0.18874897 18.474632583534003 0.24726126 2.1118779407814223 0.18825246 18.46308 3.0137386 11.64596 0.9534584 nan nan 3235.9375 True False False False True "" MN "" "" ""
2320783074428967808 2320783074428967808 70744160 0.628902549730164 0.029710293 -30.283873806338704 0.024861867 4.162588974578071 0.032448534 18.67889124068827 0.049906775 2.9252437530870012 0.031111982 15.38556 1.9757433 8.482695 0.9776005 10.937356 4.80276 3802.082 True False False False True "" MN "" "" ""
2320783933422373504 2320783933422373504 70742200 0.4959976690386653 0.09463931 -30.33912633531527 0.0746744 4.23101358046643 0.10995699 19.006034427059408 0.16532072 3.0861213593573353 0.0908864 17.616463 3.0642128 10.747307 1.0178607 nan nan 3161.375 True False False False True "" N "" "" ""
2320786540467288320 2320786540467288320 70742187 0.47693864315441387 0.05560283 -30.285410272201116 0.041213486 4.206375328557587 0.05912449 18.789176582494182 0.09042704 2.336878437225188 0.047637485 16.562271 2.4714994 9.682125 1.0020792 nan nan 3448.5547 True False False False True 7.601935669963263 "" "" "" ""
2320786544762486016 2320786544762486016 70742188 0.46750090807956723 0.024907036 -30.286011107658396 0.01934417 4.167542503451634 0.027690427 18.543081330861845 0.04144998 2.7097590570287937 0.022211052 14.995359 1.8547668 8.094303 1.0954195 -30.011395 7.5547223 3917.749 True False False False True 7.819237347203434 "" 7.79893867505527 0.09364907739542883 -0.11237844349813564
2320788331468887040 2320788331468887040 70744325 0.7524016238612757 0.023184856 -30.262236416366264 0.01976437 4.168088926971924 0.028457358 18.09615211053381 0.027544573 2.198657874720883 0.02445948 15.092905 1.8859568 8.192755 1.0154676 nan nan 3881.5488 True False False False True 1.1542709202178338 "" "" "" ""
2320788812505222016 2320788812505222016 70744161 0.6743550533883461 0.04934725 -30.273282533183554 0.045511898 4.280621390057862 0.059581395 18.50052914032523 0.06381837 2.6729168836596573 0.056426108 16.667276 2.817583 9.823053 1.0391403 nan nan 3282.875 True False False False True "" FN "" "" ""
2320790289973970432 2320790289973970432 70744301 0.7951638451491925 0.015468121 -30.18025695149374 0.012867097 4.184076134039261 0.018252315 19.12738571362301 0.018799452 2.7868311887028985 0.016101541 11.178535 0.71994877 4.2865458 1.0205234 5.146425 1.1196687 6100.6123 True False False False True 2.1712635130371276 "" 4.296275291278862 0.07451450910585589 -0.04611385759800246
2320791355125856128 2320791355125856128 70744288 0.730208917863613 0.026323872 -30.1497616525438 0.022463826 4.362802619642399 0.033103857 18.436148087972416 0.029187355 2.6180561079806615 0.025943946 8.425649 0.010167122 1.6226816 0.961165 1.1680404 1.7986866 0.0 True False False False True "" AN "" "" ""
2320793038753034112 2320793038753034112 70744184 0.6641573800111232 0.079662286 -30.13441189773881 0.07426547 4.257695148697386 0.10368201 18.997443829724393 0.09110353 2.3083894037127655 0.09213679 17.465706 2.8345222 10.60852 1.0496194 nan nan 3285.0625 True False False False True 0.7952215579489447 "" 2.2996072321698664 0.2863340516414916 -0.32701625329115447
2320793691588062464 2320793691588062464 70744178 0.6012290844268573 0.02703354 -30.152475315783512 0.02444594 4.184169192038339 0.03610632 18.531158530705266 0.03129641 2.2979351306467493 0.028734714 15.300953 2.0111523 8.408963 1.0738038 nan nan 3777.3164 True False False False True 5.948742592032701 G 6.020639452200131 0.5516054775003862 -0.7523469334554234
2320793897746881920 2320793897745374208 70744181 0.5902492234137435 0.020996572 -30.13932800779985 0.015977018 4.21188402436879 0.025516814 18.403731448969353 0.024380988 2.5570544822924957 0.018697977 10.616818 0.6300154 3.7384996 1.0097433 7.0277643 1.2763417 6345.027 True False False False True 0.9632358878790545 "" 0.9646188704079897 0.002016085840410131 -0.001951177184116304
2320794413142569344 2320794413142569344 70744281 0.7258951588504535 0.03938707 -30.11554051455488 0.034428403 4.206092362906619 0.048431743 18.970687519458824 0.04563692 3.201006625970029 0.04195486 16.128689 2.4893637 9.247629 1.007338 nan nan 3450.0547 True False False True True "" GN "" "" ""
2320795031617857152 2320795031617857152 70744273 0.735053294044156 0.010613724 -30.07912001106485 0.009246734 4.26659497603597 0.012531839 19.144142952926163 0.011534314 2.5395269345724216 0.01127444 12.13738 1.1091042 5.287591 0.83022404 15.387834 6.1092362 4970.7734 True False True True True 3.144775183839094 F 0.7589054614606634 0.14166356842555838 -0.1459175040259636
2320795340855502336 2320795340855502336 70744192 0.6478412770917604 0.08674248 -30.117193803494903 0.084337905 3.8121822023417837 0.123483606 19.513777925973695 0.10357373 2.6555794111432665 0.102135904 12.3133955 0.9821348 5.271348 7.6989346 7.0606008 3.169132 5289.883 False True False True True 6.080986315199893 A "" "" ""
2320796882748930816 2320796882748930816 70763171 1.0555665693506489 0.09343798 -30.261718717218216 0.08410471 4.196700381616707 0.12088129 18.734806658521443 0.10693207 2.5682279160967596 0.092533834 17.851158 2.9355888 10.9673605 1.0041558 nan nan 3280.0312 True False False False True "" MN "" "" ""
2320797368080141184 2320797368080141184 70763166 1.1180168641508579 0.15740715 -30.235067000872558 0.16163626 4.291627606642182 0.25588298 19.104658152518006 0.17479198 2.652278163808902 0.17761603 18.525808 3.3041153 11.670468 1.0158099 nan nan 3168.6875 True False False False True 3.5532771764667777 "" 3.527043913310359 0.051514049531428796 -0.05095206740688374
2320797539878825472 2320797539878825472 70763181 0.9934445271264145 0.029287757 -30.284111968128176 0.024575436 4.217239385246936 0.034833346 19.10398965298545 0.033990223 2.8369962574702408 0.02783582 15.025879 2.197753 8.150306 1.2403442 32.346962 4.9881983 3627.625 True True False True True 2.5810007507592396 AB 4.264876505927221 0.8473872427688773 -0.7778148067857842
2320797539878825600 2320797539878825600 70763182 0.9950295769479226 0.04136141 -30.285486616743533 0.036412988 4.1534050047680235 0.050984118 18.69087826619154 0.047508627 2.880835831231444 0.042776126 16.259392 2.3748178 9.352011 1.0180787 nan nan 3511.8906 True False False False True 2.581000752944233 AB 4.740875626711837 0.6325755015722141 -1.2734756343969922
2320797574238563712 2320797574238563712 70763176 1.0213246769377027 0.0953659 -30.26962291863639 0.08064775 4.180414952774592 0.115850426 18.809861734174874 0.104469255 2.582539149143313 0.09140847 17.587255 2.9580612 10.696175 1.0888509 nan nan 3244.5 True False False False True 0.5571330737372482 "" 0.5567396528155852 0.0007895198139505899 -0.0007298231995507276
2320798639390461056 2320798639390461056 70775393 1.132032051315579 0.016499037 -30.244901768805498 0.012779052 4.245184642967768 0.02029959 18.39805396317804 0.01824119 2.840108045172598 0.0146489395 11.5550165 0.7737179 4.6941404 1.017407 6.6352587 0.6950925 5926.512 True False False False True 3.5077126306779634 "" 3.5277848093837862 0.04613608684017301 -0.07356124250656215
2320800902837943296 2320800902837943296 70763050 0.9812710687650739 0.14137675 -30.22954128439369 0.12801607 4.086138051740727 0.17588583 18.5686308516117 0.18472092 3.0922949263539463 0.1441044 18.204086 3.0473747 11.284112 1.1091907 nan nan 3196.1875 True False False False True 0.6436559458344531 M 0.6439126111238445 0.0021722844916817197 -0.0019589348379620564
2320801663047425792 2320801663047425792 70763067 0.9721434204965357 0.08830933 -30.168024832192746 0.08105561 4.345879051261837 0.11853261 18.980952663313204 0.08820695 3.205091189391556 0.0889044 17.427368 2.9478931 10.60649 1.0624857 nan nan 3240.75 True False False False True 0.5870232675052713 "" 0.5862081281685915 0.0011610405617487052 -0.0012503894692722506
2320802075364296960 2320802075364296960 70763069 0.9350705261657896 0.040051315 -30.164986419879906 0.03340975 4.243746774384608 0.0488329 18.401730137563995 0.043122225 2.676183794833657 0.04116068 16.030916 2.2683706 9.169119 0.9772398 nan nan 3580.9219 True False False False True 1.3152162250044233 "" 1.3162272471554117 0.003541704029046411 -0.003485946557743702
2320802689544379520 2320802689544379520 70763072 0.9463775771315449 0.09205791 -30.14332077580399 0.08510812 4.451524821368448 0.115924045 19.17848662725942 0.10330323 2.558011004988998 0.10308378 17.708958 2.9394817 10.933617 0.9518372 nan nan 3232.125 False False False False True "" N "" "" ""
2320803071796709888 2320803071796709888 70763152 1.0496792521769853 0.08897757 -30.134898673295943 0.0746881 3.8527978136191408 0.109527335 18.04014082933573 0.10119608 2.7963490139448712 0.08164186 7.0668387 -0.10590696 0.03328657 2.4263222 nan nan 0.0 False True False False True "" ANV "" "" ""
2320803342379427840 2320803342379427840 70763147 1.0407782657155629 0.20050243 -30.11744759234147 0.19062515 4.149243506016742 0.2758192 17.635674345847104 0.22595607 2.4965712448427673 0.20849943 18.871088 3.0800762 11.980007 1.0256983 nan nan 3381.6719 True False False False True "" IN "" "" ""
2320803724631758336 2320803724631758336 70763143 1.114230554130073 0.043914273 -30.082685976129504 0.033241738 4.205384117413126 0.050607506 19.265036778460683 0.044617448 2.3525948064753432 0.037747636 16.15653 2.7110443 9.275471 1.0811926 nan nan 3349.1562 True False False True True 0.2831758218876436 A 0.28320603598529426 0.02877502128465148 -0.04493043384132947
2320803965149926528 2320803965149926528 70763140 1.1078609232843655 0.06322564 -30.067386117545922 0.050634556 3.910335560545976 0.07646382 20.004543391443 0.067024745 3.1363043769296004 0.052923158 15.864357 2.4694366 8.841899 1.9259632 nan nan 3455.9453 False True False True True "" GMN "" "" ""
2320804235732643584 2320804235732643584 70763144 1.0538191411409188 0.045077257 -30.087140210189357 0.03991697 4.291103188300761 0.058505863 19.03551403950708 0.04886189 2.941064411751765 0.043052383 16.313828 2.4343672 9.474255 1.0876544 nan nan 3477.9844 True False False False True "" N "" "" ""
2320805099021289984 2320805099021289984 70763130 1.0386017209249818 0.17146367 -30.01975922204443 0.14894308 4.351296913755568 0.23412694 18.66444076733755 0.17363594 2.1977401514146484 0.15577151 18.38003 2.9567318 11.543251 1.0071219 nan nan 3200.875 True False False False True "" FN "" "" ""
2320805580057632768 2320805580057632768 70775417 1.233737241936861 0.03947 -30.114715545641122 0.030914105 4.17035221038897 0.048947956 18.659275821862472 0.042069647 2.794537630006994 0.03502426 15.803389 2.228159 8.905048 1.1042708 nan nan 3600.5352 True False False False True 4.800406929450841 G 4.809629914201665 0.08959775091120559 -0.09457359345857785
2320806164173190016 2320806164173190016 70775496 1.2852662233611714 0.07219494 -30.06868543173725 0.05435983 4.321208011296471 0.08809661 19.46114508233832 0.07617112 2.6648865547483087 0.06324813 16.66061 2.8418102 9.83317 1.2128899 nan nan 3277.0312 True True False False True "" N "" "" ""
2320806366036420480 2320806366036420480 70775426 1.1883605436325135 0.21941712 -30.088979073302905 0.14906399 4.051089764665813 0.26285246 18.793758504923588 0.1891953 2.3893575992244536 0.16807224 18.562769 3.1897545 11.6472845 1.0679744 nan nan 3090.6875 True False False False True "" N "" "" ""
2320807641641939712 2320807641641939712 70775495 1.295719006814956 0.05470553 -30.061432481141466 0.041654572 4.3656595267510445 0.067267805 18.133793289908986 0.05331522 2.8635327536883866 0.048616253 16.42279 2.4890833 9.617931 1.0061188 nan nan 3444.1719 True False False False True 2.0569735692783286 "" 2.0533529972153692 0.0070438465560149766 -0.00797930784682821
2320808638074358144 2320808638074358144 70775482 1.3029973847694443 0.08048932 -29.99817257531464 0.060409628 4.1194938695657015 0.08993734 18.652783606750678 0.08459095 1.772250743694294 0.069612764 17.132614 2.9878464 10.21264 0.99029344 nan nan 3194.7812 True False False False True 0.32144367409751556 "" 0.3214804405640945 0.0002868985556958026 -0.0005675670437727542
2320809084750956416 2320809084750956416 70775476 1.299304545176874 0.096955925 -29.976179830876422 0.07350602 4.155573525293033 0.111201555 18.846185673194555 0.112351105 2.673966136948822 0.08291488 17.576445 2.765604 10.674484 1.0000036 nan nan 3285.6562 True False False False True 0.8190325316251731 "" 1.6352572171435864 0.005660056175651906 -0.00483687475400596
2320811416918057856 2320811416918057856 12377837 1.1553327161079952 0.1876746 -29.954787648773895 0.13643925 4.323124783286624 0.20971476 18.791191168567376 0.20230551 3.135791835615282 0.1512917 18.538792 3.0684986 11.696427 1.0187831 nan nan 3193.6875 True False False False True "" GN "" "" ""
2320812486365053696 2320812486365053696 70775467 1.3100933387181488 0.016119348 -29.906591367369572 0.013284529 4.227847219025516 0.019718237 18.75906837740712 0.01878975 2.546082305412739 0.015630903 12.135443 1.0546703 5.2653685 1.3763573 8.640769 5.8070874 5095.964 True True True True True 6.5155201687557 A 6.267160341678089 0.0693800934436144 -0.08988751447095833
2320816094137534848 2320816094137534848 70763094 0.8747391956506746 0.06058363 -30.02234070646502 0.051397923 4.283813962641052 0.075163856 19.055998711222575 0.06448179 2.615235901545841 0.061093576 16.807959 2.902708 9.963736 1.0005581 nan nan 3242.625 True False False False True "" GN "" "" ""
2320816231576490496 2320816231576490496 70763084 0.9591426634014592 0.015312693 -30.065462561244864 0.013036053 4.179303267973013 0.0177567 18.351444964030993 0.017714364 2.1132398470921983 0.016450815 10.935952 0.66829586 4.041239 0.9810456 nan nan 6234.1055 True False False False True 4.71761626065811 "" 4.725424352557569 0.06455618703211918 -0.08052092534080924
2320817159289455104 2320817159289455104 70763121 1.0168593931599819 0.016154135 -29.974012651965204 0.013741728 4.257992833267177 0.020100443 18.91964793254504 0.018129975 2.454929389932377 0.015393678 12.879285 1.0944586 6.02487 1.114258 8.75179 2.7828596 5016.585 True False False False True 6.080989127223208 G 6.047402865646586 0.07467236041022485 -0.08263603060579872
2320817743404975360 2320817743404975360 70763107 0.9164042195534443 0.042415842 -29.9791657524369 0.033269946 4.211575973813556 0.050011653 18.408960670438578 0.042809386 2.936344210624835 0.040638506 16.03113 2.2012167 9.152811 0.96670115 nan nan 3628.793 True False False False True "" AGMN "" "" ""
2320819392672414848 2320819392672414848 70744247 0.8188154118268174 0.03262994 -29.97983016000524 0.030824043 4.118686454891262 0.040253796 18.050136750701746 0.038915943 3.004895532121009 0.036977146 12.211688 1.1006432 5.286339 2.4736514 4.7682476 2.5245981 4982.8564 True True False True True 6.674496418609367 A 7.051717438909564 0.17123460584167116 -0.16861391739887566
2320820114226919808 2320820114226919808 70744245 0.7982139663924346 0.07625558 -29.969539188202 0.07105719 4.09051218559233 0.09989234 18.244282457214542 0.08303029 3.099385138834797 0.08218073 17.245384 2.7948856 10.313782 1.0169225 nan nan 3312.3438 True False False False True 0.3180794649673039 "" 0.318278047461396 0.00025958522774549575 -0.0004290791233132474
2320820522248749056 2320820522248749056 70744240 0.7961395621420969 0.1078155 -29.921988821932754 0.087204404 4.161722174823581 0.1297135 18.203440212068124 0.10891009 2.080430162057206 0.108324006 17.660707 2.8685398 10.763273 0.9875385 nan nan 3305.375 True False False False True 0.7684153366403123 M 0.7680715789752346 0.0021903242083681773 -0.002290077477690944
2320820590968189056 2320820590968189056 70763108 0.8940311792961266 0.066421025 -29.975190101231846 0.051103603 4.181241853105436 0.081993505 18.111990279124296 0.06423092 2.932014490310941 0.06299286 16.781122 2.5828943 9.8891325 0.9955487 nan nan 3401.2031 True False False False True 0.8165871210875435 "" 0.8195718236718795 0.05623952436497914 -0.14860165707285977
2320821694774884096 2320821694774884096 12359058 0.8508742250526347 0.021772895 -29.939701434363137 0.017769929 4.301691632386556 0.025354512 18.90740103090651 0.023051327 2.4966783599774764 0.021385813 14.443456 1.6468229 7.610407 1.0933291 7.296211 4.2140307 4131.4194 True False False False True 3.648051967779959 "" 6.324724047855419 0.16725946470433417 -0.14504674814506036
2320821797854098816 2320821797854098816 12359060 0.8529076553435491 0.015711525 -29.920748391191594 0.0138861 4.139993761855346 0.018290315 18.582529245868137 0.016972551 2.4455125629076955 0.017423643 13.741475 1.3529005 6.8259907 1.0485435 -3.466111 2.9338853 4500.891 True False False False True 8.552677924440456 "" 8.213475678734074 0.14690614121898804 -0.1768368322501992
2320822377673413632 2320822377673413632 12359066 0.9141375013692764 0.1424566 -29.874063997773 0.11381413 4.292076611338675 0.15985979 19.11100346110765 0.15758349 2.757527795837247 0.13880993 18.071064 3.0229435 11.224056 0.9937207 nan nan 3216.5625 True False False False True "" MN "" "" ""
2320822549472113280 2320822549472113280 12359071 0.843837341329049 0.10988529 -29.8646969861224 0.09469908 4.314693545970279 0.12698866 18.57901664273777 0.11379907 2.3753526158286986 0.1159878 17.705961 3.0065117 10.871046 0.9355717 nan nan 3173.8125 True False False False True 0.6391442356828111 "" 0.6401042631273797 0.0013051609487879645 -0.0020886110198361507
2320822863006024576 2320822863006024576 70763118 1.0508850828037684 0.04259924 -29.966237532948693 0.03542436 4.2748854929116336 0.05315301 19.05407172843945 0.045196705 2.1018370525486363 0.03880829 16.139368 2.4369402 9.29236 1.034377 nan nan 3477.3828 True False False False True 0.2592866814485552 B 0.3890150548183 0.12977307401639104 -0.12964760859279073
2320822863006024832 2320822863006024832 70763119 1.052497604720252 0.02781901 -29.96735782030273 0.023520242 4.143695421761805 0.034902874 18.6874022742763 0.030421888 2.524256447764472 0.025799371 14.198395 1.870614 7.2856083 1.7623835 -0.07971379 6.098278 3900.338 True True False True True 0.25928668175444985 B 0.25941613591561874 9.34753554804324e-05 -8.301970308771667e-05
2320824649712417792 2320824649712417792 12377862 1.0820837490875168 0.24069327 -29.85828066627829 0.19590366 4.2417698959925865 0.28320155 18.75931856690134 0.28147864 2.563890305067501 0.21878089 18.789265 3.208643 11.920109 1.0629805 nan nan 3228.5938 True False False False True "" MN "" "" ""
2320825263891438336 2320825263891438336 12377857 1.1239032612893434 0.21308434 -29.871643627301335 0.17818289 3.990112408200623 0.25233832 18.732962717229924 0.25589174 2.912743888665084 0.19781767 18.738361 2.9717274 11.805866 0.9422731 nan nan 3223.0938 True False False False True "" N "" "" ""
2320825298251181184 2320825298251181184 12377859 1.1053753647996756 0.11484141 -29.865746903759497 0.10309907 3.9352625398678445 0.1435681 19.15225436148973 0.13665509 3.017992798788711 0.11632338 17.821991 3.2056084 10.838379 0.97246206 nan nan 3085.0625 False False False False True "" MN "" "" ""
2320827123613597184 2320827123613597184 12377874 1.1458295625114798 0.09574873 -29.75004226856885 0.08720378 4.207189025445544 0.11807374 18.249797211504344 0.11711539 2.6432239710491903 0.099101886 17.700262 2.8700218 10.82103 1.0322074 nan nan 3296.4531 True False False False True "" GMN "" "" ""
2320829593218532736 2320829593218532736 12377870 1.082923219965749 0.22911124 -29.775859704497154 0.18568495 4.213648720712146 0.25813285 19.621543535230707 0.26639318 2.7446551050790426 0.21061331 18.757885 2.985094 11.882312 1.0669817 nan nan 3087.8125 True False False False True "" N "" "" ""
2320829975471863168 2320829975471863168 12377872 1.090614534376695 0.013155946 -29.75833830041943 0.011087395 4.247773199777036 0.015277776 19.15494787197062 0.01475102 2.7636415085842625 0.012620482 13.489881 1.2645998 6.6299257 0.974738 1.9094957 2.3762293 4640.058 True False False False True 8.552680513671604 AD 7.967887496011995 0.1754859203503223 -0.1728691605224837
2320831895321931520 2320831895321931520 70742046 0.3215428537230104 0.09121015 -30.2956937739927 0.07507693 4.373905757800354 0.09965882 19.458798772526325 0.16324113 1.9919649957908758 0.090278216 17.647425 2.7998924 10.8416195 0.989051 nan nan 3302.4688 True False False False True "" N "" "" ""
2320832621171630976 2320832621171630976 70742060 0.394547033397509 0.07695716 -30.21849486204867 0.06472285 4.400859153765613 0.09289545 18.77716455358786 0.10701784 2.0988288587335484 0.07681413 17.45238 2.8758678 10.659849 1.0063286 nan nan 3270.5 True False False False True 5.365340323311926 AB "" "" ""
2320833372790628480 2320833372790628480 70742061 0.3884302046145337 0.01034948 -30.216558262655404 0.008474642 4.217923541921524 0.0124127045 18.81437585590353 0.014151711 2.4494788533965357 0.00983142 12.366859 0.9515915 5.492202 0.9259314 7.3336787 1.1103528 5378.057 True False False False True 5.365340295762885 AB "" "" ""
2320833445805740672 2320833445805349760 70742065 0.36957281740613457 0.021167183 -30.205825651583325 0.016672311 4.216792684107877 0.022943841 18.250721542123124 0.030407272 2.2536213993340914 0.019109705 10.7295885 0.6301489 3.8540154 1.1605513 6.686479 0.83146775 6350.7305 True False False False True 0.7068594956327133 AB 1.059938471817944 0.35717067425882965 -0.35206850376964016
2320833613308034944 2320833613308034944 70742067 0.3620778832191202 0.12047638 -30.20486509538383 0.10004612 4.313478185884704 0.14486054 18.13702007679069 0.17070492 2.5509719567890548 0.11962925 18.169394 2.980795 11.331682 0.95975727 nan nan 3248.625 True False False False True 0.705037608315276 AB "" "" ""
2320833617604040704 2320833617604040704 70742068 0.3487709260244253 0.106770046 -30.20354014239513 0.088095404 4.0875386329096495 0.124222934 18.90906101516256 0.15743734 2.284720708138627 0.105679296 17.813046 2.9779224 10.88412 1.0077782 nan nan 3190.1875 True False False False True 0.7050375971558743 ABM 1.197091147450537 0.2285791779259445 -0.36854687952393084
2320834304798813568 2320834304798813568 70742175 0.4872816245622844 0.021526895 -30.20220445821376 0.020407245 4.2159453589932445 0.02881243 18.589527424341533 0.027541816 2.3301388100844944 0.022638852 14.878748 1.8103104 8.003175 1.0945237 5.2798862 11.844959 3964.6797 True False True False True 10.13748154172507 A "" "" ""
2320834476597503232 2320834476597503232 70742164 0.515501161564332 0.019928316 -30.173593586877235 0.016339097 4.211702117815216 0.023798333 19.41473938983659 0.023128483 2.618218304709371 0.018268552 14.635049 1.7973852 7.75673 1.0214267 10.224383 10.69817 3980.37 True False True False True 4.800403055934559 "" 4.801778327974294 0.24204573353289227 -0.286382571728355
2320834476597504256 2320834476597504256 70742165 0.5176648853064801 0.015071579 -30.17620520934572 0.012240305 4.225743345892118 0.017957784 18.25215295837976 0.0178127 2.8106511709885655 0.013891302 13.981035 1.4501266 7.1100445 0.99317 -1.7297446 5.4020905 4365.788 True False False False True 4.800403058768955 "" "" "" ""
2320834614036455424 2320834614036455424 70742166 0.4774017591388939 0.087352484 -30.177345882885955 0.06635044 4.23322062867265 0.102101155 18.665423595462265 0.09662661 3.0264424028314885 0.075393476 17.329197 2.7746048 10.460959 1.0574628 nan nan 3282.3438 True False False False True 1.125768135876439 A "" "" ""
2320834751475799808 2320834751475408128 70742161 0.49072694339041495 0.025647206 -30.157954768901817 0.018816432 4.196725362991334 0.028963476 18.236416084099645 0.029576756 2.296137216202397 0.021342207 9.885936 0.4504919 3.0003157 1.1147226 7.934323 0.8511485 0.0 True False False False True 0.7413421469958011 A 0.7397590207538679 0.0027640182533169577 -0.0019494127089850766
2320835198152004224 2320835198152004224 70742073 0.35601946132878887 0.09938939 -30.17662575299049 0.088515736 4.191240893314417 0.11972317 18.625615131501277 0.1256488 2.402823005950837 0.10554831 18.023335 2.84025 11.136804 0.98785883 nan nan 3243.625 True False False False True 7.016920753688529 GM 8.51602805895774 1.2684233680796826 -1.4869741061815764
2320835576109126400 2320835576109126400 70742156 0.47696776557323656 0.01380709 -30.1282767697441 0.0110146385 4.3089964188850995 0.01646996 17.06596968827575 0.016010908 1.3566303455628992 0.012505321 13.467306 1.4302082 6.6389303 1.1517748 6.7458715 5.724663 4392.6377 True False False True True 0.4973657883032037 G "" "" ""
2320837981290805760 2320837981290805760 270481524 0.23994134955553223 0.05835886 -30.123314708599228 0.058154635 4.341537374766547 0.070557356 18.715269417592665 0.07024463 2.046759187704782 0.072553754 16.898865 2.8642988 10.082685 0.989661 nan nan 3258.0 True False False False True 4.800401797601351 AFG 4.436153358106605 0.9500547714353509 -1.0293868127622532
2320838943363481984 2320838943363481984 70742090 0.41614766053397156 0.018026518 -30.077343904049417 0.015291824 4.239308411754857 0.021719374 19.147193791906197 0.021043478 2.274323825476054 0.017877026 14.302676 1.5729742 7.4390364 1.027069 4.2728553 4.0759745 4220.7603 True False False False True 2.17126269491245 "" 3.220077770729229 1.1002618821887835 -1.0610921130483244
2320841520343862400 2320841520343862400 70742150 0.4727137400413278 0.023292169 -30.10355525559483 0.019548053 4.235249694918841 0.028318008 18.639114134084537 0.026872477 2.411946429565318 0.023121623 15.060577 1.8963461 8.194179 0.97651285 11.542114 8.039909 3862.4473 True False False False True "" FGN "" "" ""
2320842001380199680 2320842001380199680 70742142 0.5320684335489695 0.050788395 -30.07849542350146 0.041579153 4.21546325911202 0.06183829 19.251883085864684 0.057904076 2.795065064615585 0.047391057 16.674381 2.604105 9.797893 1.0609958 nan nan 3411.0625 True False False False True "" FGN "" "" ""
2320842551136015872 2320842551136015872 70744201 0.6175587705127055 0.023775816 -30.078728913314027 0.019510929 4.382890757332675 0.031247359 18.247519954054447 0.02604899 2.1908874474278006 0.022740757 12.695487 1.2518797 5.902957 1.8747485 3.9465463 1.6091226 4666.7563 True True False True True 5.584410186265785 FG 5.548555226771069 0.109199956281409 -0.0965572620948425
2320842619855491968 2320842619855491968 70744206 0.6047737239106032 0.09805487 -30.073172104453608 0.07586052 4.1088842516563 0.1240651 18.541771990974617 0.11277343 2.6989041726137977 0.090794116 17.474922 2.9487152 10.554948 0.9463857 nan nan 3190.4375 True False False False True 5.4726846560467735 FG 5.446113808946311 0.2632666244464632 -0.4050812720063037
2320843989949991936 2320843989949991936 70742132 0.5396539542621218 0.14385985 -30.00970804131417 0.1163492 4.338846437639971 0.1838682 18.610482627269672 0.15528868 2.27319654490978 0.13518266 18.427221 3.0726013 11.5941725 1.0072267 nan nan 3186.1875 True False False False True "" ABGIN "" "" ""
2320844058672019328 2320844058672019328 313934140 0.5637292209033729 0.20248498 -29.987764284984053 0.14988273 3.8052085619869196 0.24355374 18.636833778725467 0.2035441 2.421850103838482 0.17425457 18.800543 3.417677 11.820418 1.0503608 nan nan 3233.25 False False False False True "" ABGIN "" "" ""
2320845540433244928 2320845540433244928 70742127 0.5034469106419788 0.013087776 -29.988157959130437 0.010390316 4.258044346793169 0.015180927 18.603854960419547 0.014110117 4.156402781232668 0.011944925 12.585828 1.057086 5.731413 1.1472683 2.937498 1.9725312 5094.501 True False False False True 7.201659496246313 A "" "" ""
2320846743024082560 2320846743024082560 70742105 0.40756302974516845 0.10184913 -29.95792900788449 0.08211416 4.177941116961819 0.120298594 19.36350493113525 0.10915624 2.486607476389168 0.094694585 17.687372 3.1308632 10.7953825 1.1204053 nan nan 3117.5625 True False False False True "" MN "" "" ""
2320847224060422912 2320847224060422912 70742123 0.5056193121481357 0.055269253 -29.965377556358128 0.0475053 4.252342867021832 0.06542944 18.408144560366406 0.058349695 2.790533099650181 0.055106245 16.731422 2.6130428 9.873313 0.93766755 nan nan 3398.3906 True False False False True 1.139841441727284 G "" "" ""
2320848834671969920 2320848834671969920 313934116 0.5543686880371148 0.21026576 -29.856031167176297 0.13780397 3.9982431668372316 0.22848438 18.993929162269872 0.2078112 1.7872411333589957 0.15635477 18.65652 3.0405273 11.720462 1.0026779 nan nan 3193.0 True False False False True 6.0809867334625425 M 6.366374949936244 0.195229277134918 -0.2165005724068596
2320848869031693184 2320848869031693184 12359040 0.50882460182812 0.04838241 -29.87795529975514 0.039073177 4.315134988599393 0.05524139 19.57846453280933 0.053201105 2.1537860627823373 0.04533974 16.19877 2.6098146 9.37133 1.2241281 nan nan 3396.1875 True True False True True "" GMN "" "" ""
2320850144638182912 2320850144638182912 270481537 0.2306713105736559 0.02784604 -30.064156868550448 0.023487201 4.294701538457557 0.033516407 18.804502513339813 0.034588628 2.371033566905557 0.029924957 8.412427 0.015533447 1.5756483 0.9633983 1.1950877 2.3559632 0.0 True False False False True "" AN "" "" ""
2320855676556049920 2320855676556049920 70723204 0.08360737663807888 0.086990975 -29.93929302668788 0.06514671 4.28197086046411 0.10605541 18.641994592935102 0.099984296 2.7848309164988425 0.075682476 16.822666 2.84171 9.975658 1.5536413 nan nan 3267.5 True True False False True "" MN "" "" ""
2320860074602561408 2320860074602561408 313891046 0.34518660145884533 0.013726747 -29.843495257530776 0.01186063 4.314744520360676 0.015972685 18.7516254566777 0.014704672 2.6904548500899743 0.014761274 12.612134 1.0728483 5.7865667 1.0866282 -2.1776795 8.448612 5062.233 True False True False True 0.40828315325795034 "" "" "" ""
2320862200611102848 2320862200611102848 12359032 0.44372056952986866 0.012074738 -29.777423353479293 0.009931157 4.275770248723719 0.014273414 18.613720106653513 0.012639396 2.2077300320478557 0.011410446 12.078456 0.93562126 5.233305 0.9616418 4.712476 6.2986903 5440.0117 True False True False True 2.3383073123524483 "" 3.4399391320230643 1.2224820193491803 -1.154359418433534
2320863270058227200 2320863270058227200 313891057 0.2884166248279707 0.049388774 -29.813268487478208 0.040063545 4.368166464216145 0.058404297 19.334374518266277 0.05405621 2.4106516608112276 0.048815012 16.558752 2.5738382 9.756732 1.0003207 nan nan 3409.2344 True False False False True 0.8340146393222857 "" "" "" ""
2320863785454301952 2320863785454301952 313891003 0.17995322446723397 0.04185917 -29.82780589433574 0.034503475 4.153896719581969 0.052839298 18.032567990362494 0.04385028 2.6552388742766473 0.041134264 15.707209 2.0553923 8.80073 1.2161294 nan nan 3737.877 True True False False True 6.080984531140792 M "" "" ""
2320863922893254656 2320863922893254656 313890987 0.20846699185800158 0.04431318 -29.79743084505235 0.038074866 4.299604324965509 0.05488494 19.087484623553237 0.048920345 2.208023345981304 0.044678245 16.313938 2.410119 9.479023 0.9352061 nan nan 3485.4219 True False False False True 1.6283930396498354 "" 1.6276615282133524 0.006338208300513459 -0.006519468015838914
2320866465513892864 2320866465513892864 313891084 0.33599550258735866 0.07683516 -29.710182646141906 0.055336867 4.387708109568446 0.08251005 19.108978827543588 0.0798688 2.1432862494523386 0.07077018 17.023605 2.7249327 10.227274 0.98061234 nan nan 3343.5312 True False False False True 0.9304709151600739 "" "" "" ""
2320866976615004928 2320866976615004928 313934147 0.7174345804850144 0.19451724 -29.947799910984198 0.15567668 3.883405071238023 0.23779176 19.312574362305888 0.20111065 2.575926816333107 0.1976656 18.765306 2.9850712 11.801823 1.006375 nan nan 3209.0312 True False False False True "" N "" "" ""
2320867633745079168 2320867633745079168 313934154 0.7147891791824798 0.043536413 -29.91372035983171 0.033237576 4.1947170199542505 0.05190272 18.300814606723584 0.044364214 2.203869933618999 0.04115722 15.978083 2.2706118 9.091552 1.0374048 nan nan 3563.207 True False False False True 3.8000888377631927 "" "" "" ""
2320868007407176320 2320868007407176320 313934153 0.6909725221849083 0.16246264 -29.91735776952986 0.12739964 4.049734360413385 0.20652883 18.686408042237346 0.16633771 2.9099871924778973 0.1566831 18.251799 3.2376919 11.325556 1.085734 nan nan 3180.25 True False False False True "" N "" "" ""
2320868252220304256 2320868252220304256 70744231 0.6504807319613314 0.041680086 -29.904309522300736 0.030728163 4.222829922024718 0.048308797 19.29560139999309 0.04143531 2.4238626420259344 0.035553854 15.967403 2.4333782 9.094578 1.0270339 nan nan 3482.2266 True False False True True "" GMN "" "" ""
2320869729689478144 2320869729688113536 12359081 0.8517228410621669 0.022273293 -29.813723902863636 0.01823252 4.223910193602713 0.024080345 18.22248525188488 0.02749554 2.5342188317476455 0.022203172 10.543218 0.6350651 3.6713085 1.089648 6.638214 5.9353113 6334.1895 True False True False True 0.49827212653953357 A 0.49897167929617536 0.0008893427595325076 -0.0016251901483018139
2320869901488170624 2320869897192498432 12359079 0.8359897363983704 0.019383507 -29.82297498426359 0.016993733 4.258192614422193 0.022700496 19.114736099040872 0.023184588 2.7282784846003576 0.020676546 11.143231 0.7096853 4.2888165 1.1871357 5.669688 0.6138169 6137.6704 True False False False True 2.656188108001939 "" "" "" ""
2320870245085192320 2320870245085192320 313934178 0.7528759257045254 0.06751832 -29.82836516349866 0.05072252 4.331761892196385 0.07918902 19.209706351639074 0.070100375 3.1325505824902202 0.063632585 16.793488 2.901948 9.97167 1.1045632 nan nan 3245.7812 True False False False True "" N "" "" ""
2320871447675969664 2320871447675969664 313934119 0.6079867862821534 0.036641765 -29.87754882408371 0.027398756 4.262930267298515 0.042793807 18.887234104844058 0.03737725 3.2239753894641776 0.03035627 15.627914 2.1291447 8.775349 1.0625702 nan nan 3679.5234 True False False False True 2.188635940555358 "" 2.1918377529793434 0.010236280775079099 -0.010739115420497658
2320872272309687808 2320872272309687808 313934115 0.5774073452544992 0.013751403 -29.85233873829022 0.010364415 4.3028553861751515 0.015906652 19.17831597656529 0.014680429 2.153873413956327 0.011623694 12.7269 1.060482 5.894786 1.0840119 7.577393 2.3831258 5081.287 True False False False True 6.363933242319694 D 6.373367419752963 0.2910322418400346 -0.3024586330054282
2320872650266808192 2320872650266808192 313934111 0.5613172874928656 0.0123860175 -29.817790793857256 0.009037925 4.205801856969868 0.014166304 18.56240586357712 0.012915103 2.6212153762921915 0.010203272 13.118407 1.160017 6.2373476 0.9446356 5.2385297 2.3533623 4823.6406 True False False False True 4.209433770352364 "" "" "" ""
2320872920848607104 2320872920848607104 313934106 0.6347772011920516 0.19982839 -29.79068227663478 0.13617104 4.000396573527467 0.22669512 18.874886619047437 0.20443176 2.6313374255047246 0.15588474 18.613512 2.9856205 11.677453 1.0085906 nan nan 3162.125 True False False False True "" N "" "" ""
2320873543620074112 2320873543620074112 313934188 0.7175467417786636 0.07045884 -29.783603403432664 0.055742215 3.840823726477229 0.08306958 18.027715423472486 0.09194674 2.554758467427816 0.068270735 17.045868 2.6310034 9.9928255 1.0305483 nan nan 3379.75 False False False False True 0.7619937471223486 GM "" "" ""
2320873749778503552 2320873749778503552 313934190 0.7010370432150338 0.013459652 -29.776333936403493 0.0106295915 4.174000087400653 0.015796468 18.46534751176149 0.016069662 2.502188957003658 0.012215315 13.456072 1.2421169 6.5586376 1.0043402 5.644338 1.6971248 4688.8145 True False False False True 7.819241331607789 A "" "" ""
2320874054720005248 2320874054720005248 313934195 0.778691104580573 0.020436415 -29.74626717178234 0.016741019 4.243456455902075 0.023451217 18.08755769183884 0.021897832 2.848374127705703 0.020781599 14.583324 1.6750193 7.721527 0.9846534 -9.334608 6.9794054 4095.6982 True False False False True 5.700794663899181 "" 5.9032723293136655 0.06396195317631381 -0.06864460963436692
2320874673195306240 2320874673195306240 313934199 0.6806085721372461 0.12278455 -29.729344458098808 0.09939353 4.302271551481751 0.14095294 18.23936147887338 0.13381131 2.41459846469886 0.11982556 17.868347 3.2305908 11.026913 1.0690366 nan nan 3194.8125 True False False False True "" N "" "" ""
2320875467765417984 2320875467765417984 313934213 0.6967772777561572 0.05434286 -29.68057504170324 0.043723956 4.256827198825194 0.06257646 18.95131142001197 0.0600605 2.7569147555717253 0.052719224 16.27542 2.6128025 9.419157 1.1675307 nan nan 3393.6875 True False False True True 0.3385503818115081 "" 0.33856847415621766 0.0002589282974619356 -0.00028707632304875164
2320876601636825984 2320876601636825984 12359094 0.9235584029397645 0.09519669 -29.715157368106258 0.0956173 4.36336296001014 0.10686085 18.248102054461064 0.11408865 2.8575676540561634 0.1179128 17.527193 2.823864 10.715723 0.9622585 nan nan 3288.4688 True False False False True "" N "" "" ""
2320877151391702016 2320877151391702016 609989116 0.8395030658700788 0.1437919 -29.705058956532444 0.12779558 4.203675733585352 0.1739784 18.88439261151117 0.18077706 2.1461866165043064 0.16766435 18.266893 3.008255 11.386747 0.9215422 nan nan 3389.0938 True False False False True 0.9433063366807778 B 0.9464457036431188 0.002438048839011331 -0.004016075117695972
2320877151392638720 2320877151392638720 12359095 0.8385643670496559 0.06836645 -29.704727309734945 0.05836467 4.150188455082365 0.08136637 19.007724177883578 0.081623726 2.6078354281895115 0.07549265 16.902569 2.6220274 9.99609 1.0852468 nan nan 3376.4688 True False False False True 0.9433063357909511 B "" "" ""
2320877215815958272 2320877215815958272 12359093 0.890131224171586 0.08523245 -29.71695686368154 0.07394467 4.152413075986064 0.095916785 18.47137507053603 0.09994085 2.2926000816688994 0.092503145 17.375177 2.8060837 10.470505 1.0306463 nan nan 3300.7656 True False False False True 1.9265862537602982 B 1.9020285691871088 0.2990553101878317 -0.4007612018516189
2320877220112116224 2320877220112116224 12359092 0.8829662574303452 0.016161298 -29.71797742136179 0.016413525 4.194582943873859 0.019207947 19.17163520070233 0.018849619 3.3741007560926732 0.020657243 10.056478 0.53052807 3.1699467 1.0367074 5.8658376 12.781434 0.0 True False True False True 1.9265862355876462 B "" "" ""
2320878628861388928 2320878628861388928 12377787 0.975317099735885 0.0151729835 -29.653144478383755 0.013370875 4.188860876473228 0.016409863 19.77640994466826 0.017954296 1.8517922085111809 0.016382623 13.779529 1.3813467 6.8893566 1.1071831 -0.2497472 8.604222 4459.4316 True False True False True 1.3410074811444836 "" 1.6923669591032149 0.5921219858863718 -0.354508602732754
2320878899443164928 2320878899443164928 12359106 0.9134624624611084 0.10086147 -29.67454846853982 0.0892016 3.9971641065291794 0.11022556 18.81732929317766 0.12714192 2.234945349543901 0.11039434 17.619766 3.005474 10.64926 1.0093935 nan nan 3208.4375 False False False False True 0.6317636836189364 M "" "" ""
2320880239472945920 2320880239472945920 313934211 0.780729280315742 0.18142524 -29.691945408740146 0.14122799 3.9485601589390384 0.19444652 18.341602734205402 0.21484701 3.0389038843609324 0.18010269 18.55355 2.9815311 11.593586 1.0199206 nan nan 3191.0938 True False False False True "" N "" "" ""
2320881304624851968 2320881304624851968 313934215 0.7252058135060857 0.10087562 -29.67370826705211 0.09182596 4.231076967885295 0.12675792 19.261422473259266 0.11366016 2.7192531210502526 0.104887955 17.834124 3.0192223 10.964968 0.95783514 nan nan 3230.8125 True False False False True 0.5807914217445076 M "" "" ""
2320881377640416640 2320881377640416640 313934217 0.713058585415286 0.017212471 -29.662678420573517 0.013803755 4.2514688475921645 0.02026963 19.32054387034098 0.019146541 2.12702074464341 0.016297318 14.281043 1.5582361 7.4229336 1.0197096 31.349014 8.599104 4238.474 True False False False True 1.179149724650095 "" "" "" ""
2320881923101238016 2320881923101238016 313934227 0.7561600343191006 0.13770688 -29.606132511981176 0.12594613 4.3131498540207645 0.1625716 18.881644516564158 0.17022206 2.082455094081543 0.15546869 18.364094 3.1377869 11.524521 0.95320517 nan nan 3160.2188 True False False False True 0.49556406490844757 "" "" "" ""
2320881991820717056 2320881991820717056 313934229 0.7980648720983338 0.07082277 -29.599150527794418 0.062097844 4.084548887898232 0.08286926 18.84467495820477 0.089737065 3.2349184036343055 0.07868019 17.179974 2.6601686 10.243024 1.0856707 nan nan 3366.9688 True False False False True 0.8998622418315314 A 0.9023086997124469 0.0033331100608304798 -0.0033730128043963914
2320882438497310720 2320882438497310720 12359119 0.8679164975279723 0.050514113 -29.61427207062922 0.04573293 4.222411304198093 0.05869057 18.250126742164294 0.062376503 2.2395437839761785 0.05654074 16.520102 2.763691 9.647276 1.0807317 nan nan 3306.7812 True False False True True 0.631763677029377 AM 0.6345636878264858 0.0021581642169847814 -0.003528257174277516
2320883233066327552 2320883233066327552 12359121 0.8326675138434106 0.095007114 -29.609042006477562 0.083896816 4.3085512645886626 0.108568236 19.137357789792496 0.113220595 2.4013907978123843 0.10408655 17.728842 3.0617332 10.892995 0.99187857 nan nan 3176.8438 True False False False True "" N "" "" ""
2320886222363524992 2320886222363524992 313934081 0.5487799739691944 0.015805926 -29.694281398352945 0.012539333 4.261785536256554 0.017383395 18.8978766747789 0.016749581 2.488696263972839 0.014222492 11.722657 0.81589127 4.8700914 1.1362586 5.151853 1.0076084 5796.794 True False False False False "" "" "" "" ""
2320887936054365696 2320887936054365696 313934071 0.5584493634195039 0.08329463 -29.656386324549548 0.062630996 4.331504495800121 0.09454041 18.179054698999714 0.08838759 2.5951849198203245 0.07214396 17.393261 2.7936249 10.569569 1.0184231 nan nan 3337.6875 True False False False False "" "" "" "" ""
2320888902423048576 2320888902423048576 12359021 0.47926259475681227 0.092327386 -29.695285419258166 0.06886121 4.255961103876014 0.09736527 18.945791849074627 0.11421317 2.9712442924883917 0.07936213 17.476873 2.9154472 10.618764 1.0743068 nan nan 3277.5938 True False False False True 0.6513186797606584 "" "" "" ""
2320893334829367040 2320893334829367040 313934225 0.7199181071799773 0.08867977 -29.615957964551846 0.07625537 4.224516824498505 0.1020064 19.025007794693018 0.11288652 2.0996480491657667 0.09327887 17.536953 2.991932 10.665044 0.920376 nan nan 3254.3125 True False False False True 1.048124763836821 "" "" "" ""
2320893674131761920 2320893674131761920 313934228 0.7414993325335618 0.16155022 -29.599928950122138 0.15496954 4.11025397694574 0.2028748 18.303734506848155 0.19936879 2.772678516682717 0.18174243 18.648094 2.9815521 11.739811 1.0087274 nan nan 3083.5 True False False False True "" N "" "" ""
2320895495197912832 2320895495197912832 12359137 0.8305735589042957 0.08625525 -29.526093481214726 0.084173486 4.424853270013591 0.10132157 19.04026467640648 0.11409814 3.153931510796266 0.112804696 17.659504 2.8672562 10.876507 0.97839797 nan nan 3277.625 True False False False True 0.5427622900297973 M 0.5426472017495663 0.0011320433160983967 -0.001210556712526123
2320895563917392128 2320895563917392128 12359139 0.8102427473473494 0.15559892 -29.513821069085996 0.14327408 4.222476523221243 0.18706965 18.884202213826754 0.20894521 2.6000187123494345 0.18072923 18.66443 3.0142841 11.791605 1.0947717 nan nan 3159.7812 True False False False True "" N "" "" ""
2320895671291615488 2320895671291615488 313934240 0.7573845627107443 0.07419299 -29.52884198004026 0.06878918 4.2206366707308405 0.10083436 18.38070654330139 0.09254323 2.5291776235660617 0.08058814 17.201529 2.9679556 10.327787 1.0141946 nan nan 3254.6875 True False False False True "" MN "" "" ""
2320895774370830464 2320895774370830464 313934246 0.7984484567731961 0.045677412 -29.50428481473135 0.032484263 4.224124763280422 0.048639826 18.331083579344543 0.054432157 2.566462429452413 0.040076144 16.105495 2.4942236 9.233586 1.0412846 nan nan 3434.9531 True False False True True 2.7087950857597565 "" 4.0469372089787745 1.3672074828191372 -1.3475167945360345
2320896461565597568 2320896461565597568 313934242 0.7601154294242949 0.079177804 -29.51435454708647 0.07778756 4.48158820324118 0.10001473 19.18733082996371 0.10579498 2.3912278825550537 0.09155698 17.46417 2.885437 10.706156 0.9845636 nan nan 3216.4062 False False False False True "" MN "" "" ""
2320897561077183872 2320897561077183872 313934052 0.6288950988174072 0.16588081 -29.54310582624706 0.15320764 4.513782661576712 0.20741689 18.3415390491416 0.21216066 2.5890407063591483 0.17305776 18.667017 3.1508427 11.886888 1.0471327 nan nan 0.0 False False False False True "" N "" "" ""
2320898798027762432 2320898798027762432 313934037 0.6020242310083996 0.032254167 -29.48321801982329 0.027661102 4.146608219998111 0.036543727 18.723926489064386 0.04288443 2.5643493273200053 0.03252038 15.816104 2.254365 8.905117 0.973876 nan nan 3581.6445 True False False False True 1.5722373055155767 "" 1.5722459693352138 0.001975085063437465 -0.0020300275974820536
2320899240409406720 2320899240409406720 313934033 0.6095857065151755 0.11760028 -29.464266860210973 0.099298626 3.8454113868349427 0.13757347 18.424455582914568 0.1553009 2.420336355956559 0.11594395 18.189796 2.9968872 11.16905 1.0349565 nan nan 3159.375 False False False False True "" N "" "" ""
2320901027115809408 2320901027115809408 313934265 0.6707443236207081 0.08368387 -29.396811481316064 0.071977414 4.173502856223689 0.09938755 18.486828574995045 0.11797007 2.6102533494357107 0.080591656 17.590414 2.8951454 10.695701 0.9778543 nan nan 3282.0 True False False False True 0.5384883757023693 M "" "" ""
2320902062202556544 2320902062202556544 12393868 1.4290842089495548 0.014394246 -29.960614100665556 0.013115591 4.228891676652394 0.01743782 18.836056062398235 0.017434621 2.972416810404768 0.017134273 9.847244 0.44426155 2.9780884 0.96197367 6.853054 0.49412808 0.0 True False False False True 1.8998258999351518 AV 2.2657253540033087 0.7571686470747503 -0.6408136961450543
2320902234001248256 2320902234001248256 12393870 1.3981889893658102 0.06623 -29.951815468067206 0.057461463 4.552867529321696 0.07551149 17.79906113240941 0.08006984 2.9852185053717886 0.072182365 12.409788 1.0701065 5.6897926 5.9392815 0.26311487 4.2657733 5063.772 False True False False True 5.584415143227206 "" "" "" ""
2320902371440201600 2320902371440201600 12393871 1.4151772602420625 0.13915592 -29.941467730943845 0.10366901 4.386856249371565 0.15237832 18.854772516022777 0.18101987 3.016615259629939 0.13077769 18.053001 2.7016487 11.242475 1.078162 nan nan 3377.3906 True False False False True "" GIN "" "" ""
2320903642750520704 2320903642750520704 12393882 1.394848969540384 0.063922554 -29.894959311944078 0.051262014 4.230458162375131 0.0688269 18.657994754362413 0.07260433 2.2190733260037443 0.06210383 16.830624 2.6009989 9.961468 1.0041871 nan nan 3389.6562 True False False False True 1.089886178693434 "" "" "" ""
2320903848908950656 2320903848908950656 12393883 1.379000441068761 0.01656354 -29.885590369639697 0.0142484205 4.200626858463966 0.01862685 18.377075692265304 0.019591598 2.3856200473348834 0.017843312 11.131253 0.69363785 4.2474556 1.0112265 nan nan 6168.248 True False False False True 3.4200033625629014 "" 4.886522331308244 1.980199879429434 -1.509082935601501
2320903883268688896 2320903883268688896 12393885 1.3950680806703872 0.05957877 -29.86305700874342 0.0428213 4.294148213392339 0.057451252 18.842467546313692 0.0691936 2.607019583286209 0.053669456 16.475374 2.5091085 9.637663 1.039407 nan nan 3443.5469 True False False False True 1.7649851028685133 "" 2.7199450612661735 0.4218357650990816 -0.512964720542965
2320905322081821952 2320905322081821952 12393892 1.45360470993525 0.19407009 -29.836204589433258 0.14237602 4.03227248942955 0.19256546 18.66416908378199 0.25645483 2.8996126428840445 0.17585117 18.62199 2.9551964 11.687712 1.0177664 nan nan 3154.5312 True False False False True "" GIN "" "" ""
2320906872565926528 2320906872565926528 12393886 1.3620179388023141 0.017789615 -29.85569604974882 0.0140326135 4.323894943748234 0.018454703 18.91051984495609 0.02029741 2.0822073863922808 0.01730969 12.42422 0.9752445 5.603342 1.4288884 10.357252 1.9422847 5302.2197 True True False False True 7.396393332683407 "" 7.78391903620449 0.23890638611109605 -0.21504709104517072
2320908178235983360 2320908178235983360 12393842 1.3232460421113306 0.011950631 -29.782582867935975 0.010074558 4.264059680975015 0.013715957 19.25458985717049 0.014624234 2.2837556304601505 0.011932316 13.210235 1.1847696 6.358595 1.0489103 6.661252 1.8562326 4796.003 True False False False True 7.016928968231784 D 7.197043245910835 0.21648403945653705 -0.21903182694683299
2320915153262940928 2320915153262940928 327996116 1.503048497456736 0.14255737 -29.72674102240413 0.12081706 4.068396223490697 0.16860302 18.682599974336597 0.1993143 2.865940671316696 0.14011425 18.413908 2.9688244 11.485876 0.96837884 nan nan 3154.5625 True False False False True "" MN "" "" ""
2320915599939527168 2320915599939527168 327996096 1.4816538617306576 0.06070155 -29.670660685963185 0.05546848 4.100158386698029 0.07114483 18.57654965683873 0.07852491 2.8524111359450828 0.06602157 17.043858 2.6650066 10.112255 1.048309 nan nan 3364.375 True False False False True 0.7086921121889015 "" 0.7095970366095964 0.0010810880279519264 -0.0019445954140721033
2320916390213508608 2320916390213508608 609989488 1.4845083850689875 0.08212075 -29.650867581058105 0.07716654 4.497334115894959 0.09617176 19.163098823709774 0.10772708 2.9732826846397056 0.09251575 17.586359 2.8284664 10.836089 1.0438845 nan nan 3297.5 False False False False True 3.181353141287302 B 3.150935076734018 0.19074697128285267 -0.23012997641260657
2320916768170630912 2320916768170630912 327996093 1.4961322347570758 0.013538524 -29.651304471874884 0.011936086 4.181159725689219 0.015067544 19.032266969354225 0.017982753 2.663394723352688 0.014215251 11.521336 0.7820406 4.627529 0.8691518 5.6645193 1.4324117 5906.945 True False False False True 3.1813531826417405 B 4.2417498833446645 1.9618600407445106 -1.1389944221025488
2320919963626242176 2320919963626242176 12393839 1.2427070537478246 0.19906302 -29.771141464550748 0.15811646 4.242265519567733 0.21072033 19.00488862389137 0.25194305 2.6575602890293566 0.17812625 18.738617 2.9485588 11.871299 1.0657789 nan nan 3241.5 True False False False True "" GN "" "" ""
2320924086794844928 2320924086794844928 12377881 1.180657136353225 0.10107554 -29.695924865448273 0.07962842 3.952538253540016 0.109350815 18.388688568448295 0.13477987 2.71430523532758 0.09131397 17.539967 2.87949 10.549398 1.053316 nan nan 3263.625 False False False False True 5.472689266716154 "" "" "" ""
2320924155514321536 2320924155514321536 12377882 1.1609989441999227 0.04480396 -29.695387535339375 0.03422965 4.263364962725744 0.046828542 18.320673080094792 0.059121016 2.796729958965676 0.038579196 16.069511 2.3251972 9.216946 1.0082537 nan nan 3541.6406 True False False False True 0.36327925728758764 "" 0.36304490420001867 0.0007885515444228108 -0.0008429182216702635
2320924464751966720 2320924464751966720 12377884 1.1815370183433032 0.012892043 -29.684653627872606 0.011313457 4.247685514470107 0.01526127 18.870909139931946 0.016879885 2.9690560989725236 0.013182525 13.451098 1.2597227 6.5911436 0.9780184 5.512565 2.572522 4652.67 True False False False True 5.472689311731497 "" 5.526954184663888 0.0441227287216579 -0.07137836905314021
2320925564263593088 2320925564263593088 12377891 1.1382989187772548 0.016870702 -29.641109469014705 0.014649434 4.2688017141064005 0.01953855 19.005003226103124 0.02359842 3.0337132035714296 0.016797828 10.932457 0.66668224 4.0835953 1.2356937 5.8090315 0.6375852 6244.907 True True False False True 1.8737977104706274 "" 1.8737601619018969 0.01530424868604019 -0.012946339646854321
2320925839141499392 2320925839141499392 12377893 1.1211564705935153 0.071706355 -29.621329431983774 0.06380915 4.175574727781211 0.08646986 18.664204228011354 0.09762658 2.195128615686261 0.07299915 17.16552 2.68149 10.270806 1.0699707 nan nan 3364.2188 True False False False True 0.7556790731284659 "" "" "" ""
2320926178443221888 2320926178443221888 12393823 1.2118642464943705 0.030123977 -29.63302616660183 0.024434537 4.29781903717103 0.034082532 19.34159085032731 0.04232096 2.9163338560796355 0.02776797 8.293102 -0.011271477 1.4581871 0.9530358 3.4744377 4.8589416 0.0 True False True False True 1.4248281650367431 "" 1.42574785300586 0.0029417596021821257 -0.0032303974349940923
2320926212802998400 2320926212802998400 12393821 1.227379390108742 0.15666462 -29.629102741329284 0.15528458 3.865836594345011 0.19913855 18.835220761525377 0.21460436 3.139913963496796 0.17694259 18.696764 3.2920952 11.713152 0.9554972 nan nan 3075.3125 False False False False True "" GIN "" "" ""
2320927007372603648 2320927007372603648 12393811 1.2444248935024886 0.01823435 -29.56325704781739 0.015650542 4.253150898989634 0.021945737 19.074423037856995 0.025286509 2.4141356511783454 0.018339703 11.408843 0.77024174 4.5516567 1.1335871 5.5373244 0.70829904 5946.378 True False False False True 2.7917328323686554 "" "" "" ""
2320927484113278976 2320927484113278976 12377900 1.1648596014699664 0.013990067 -29.58886130546533 0.010721168 4.188339487241511 0.014205342 18.76530151832458 0.020219985 2.5250203573456673 0.012702103 13.171707 1.1661196 6.281535 1.0254786 7.105873 3.1456676 4843.175 True False False False True 7.20166577359886 D 7.559310769617265 0.3381639230787412 -0.34809596073587645
2320932053958599552 2320932053958599552 12393967 1.4631861503312253 0.08168715 -29.45807127897739 0.07623541 4.1851083875984525 0.098955244 18.91165327218448 0.107228644 2.930931274438301 0.099539675 17.605566 2.8801003 10.716304 1.0065337 nan nan 3222.6875 True False False False True "" N "" "" ""
2320932951607396992 2320932951607396992 12393951 1.3348541002582817 0.02619631 -29.515603143470525 0.020142736 4.181181055545557 0.027391076 18.766330142573544 0.039299067 3.0016866015625583 0.024929667 15.13888 1.9049158 8.245073 1.0200645 15.161492 9.039965 3877.7363 True False False False True 5.700798773798245 "" "" "" ""
2320933157765826560 2320933157765826560 12393800 1.3267510052875742 0.020511895 -29.501551292872286 0.015190152 4.1657459436707445 0.021527596 18.40061122937913 0.02977342 2.8292522684691144 0.018259143 11.21567 0.88974 4.3137093 1.1342356 5.0984936 2.3459356 5570.4473 True False False True True 1.028422809225393 A "" "" ""
2320933771945520384 2320933771945520384 12393969 1.3560097679856788 0.18198216 -29.45327253151603 0.16903648 4.247676636919362 0.2231059 18.565190089733214 0.23899555 2.275789916847068 0.19158857 19.022163 3.1428852 12.155765 0.96729004 nan nan 3254.375 True False False False True "" MN "" "" ""
2320935730450627584 2320935730450627584 12393976 1.4207879149014182 0.056529336 -29.406243170209127 0.05018497 4.176356309967031 0.07103354 19.37736175537995 0.0685668 2.997521867262302 0.05647527 17.01961 2.755849 10.124896 0.9276018 nan nan 3341.3281 True False False False True 0.3498071749278153 M 0.3497863426697404 0.014987567108493804 -0.03637755821541899
2320945699070402816 2320945699070402816 12394898 1.723057094525181 0.025478646 -29.353804276948864 0.020155462 4.20389778380821 0.034323007 19.032273572895136 0.024273943 2.901583753881659 0.024117524 14.843814 1.7920694 7.9618416 1.0126828 20.196178 5.933951 3972.8252 True False False False True 5.5844191856755225 "" 5.705771710013028 0.051129535556905026 -0.05626429900786789
2320950333339180544 2320950333339180544 12418147 1.855722394644896 0.054701857 -29.373764059107934 0.04227653 4.275580051471519 0.06592511 18.368179766636896 0.05777818 2.852516928864709 0.047455788 16.07775 2.4951658 9.2307415 1.2421943 nan nan 3437.9219 True True False True True 10.949037731894391 G "" "" ""
2320958583972287872 2320958583972287872 12394910 1.681890638955289 0.14402509 -29.285186322268597 0.10235497 4.032347705374518 0.18439007 18.54471687875964 0.128523 2.753912036332209 0.11931093 18.025679 2.9171963 11.08962 1.0480636 nan nan 3306.5469 True False False False True 0.051043917079148064 "" 0.05088502646963677 0.008607715669335138 -0.010882829658735216
2320959820922837760 2320959820922837760 327996019 1.5741915903413435 0.0139578 -29.311243682829165 0.011102456 4.281838229965256 0.017686516 18.537487033268068 0.013950426 2.4526728008132936 0.0135106165 11.876925 0.8382416 5.034561 1.019191 5.3915854 1.1017394 5724.1284 True False False False True 5.162820391540328 "" "" "" ""
2320961779427923072 2320961779427923072 327996008 1.571596970634458 0.11427258 -29.256146307850305 0.09272095 4.180574228906842 0.14650126 19.015748255853186 0.115160696 2.6975542735500073 0.11268087 17.769922 2.7741222 10.88066 1.0130483 nan nan 3294.5156 True False False False True "" N "" "" ""
2320963875371996032 2320963875371996032 12394917 1.728535705224036 0.13731238 -29.25628834413547 0.10569883 4.042614349947613 0.16366519 19.476932252743055 0.14221661 2.1763433460503774 0.12423288 17.945148 3.2009354 11.00731 0.9644146 nan nan 3076.5625 True False False False True "" N "" "" ""
2320971606313124352 2320971606313124352 12394947 1.7131287590082538 0.05500615 -29.049741621378114 0.04494856 4.207139367735425 0.062410705 18.983176784742994 0.06936702 3.104408378797318 0.053761095 16.552273 2.478324 9.672127 1.0151029 nan nan 3444.5781 True False False False True 2.1373372588903985 M 2.1336941946308015 0.311528716377691 -0.4553791642771823
2320972018629984384 2320972018629984384 609990051 1.731746471049425 0.018683573 -29.03137237551086 0.016172647 4.186405006842475 0.022187019 17.795895331158462 0.023739628 2.2143887635161352 0.019231308 12.923096 1.1485777 6.032015 1.2738639 4.3394012 2.5134034 4872.7266 True True False False True 7.016934936289041 D 7.199487504447283 0.15324715407309508 -0.13602497914377398
2320972529730330368 2320972529730330368 12377897 1.0701883970923427 0.076337166 -29.60280067125777 0.070880674 4.2654473461710944 0.086572185 18.326988954033006 0.10591457 3.0569526733000956 0.08602789 17.34834 2.821329 10.495773 1.0315825 nan nan 3295.6562 True False False False True "" FN "" "" ""
2320972740184370560 2320972740184370560 12377777 1.0569359279213182 0.09410979 -29.591738085368924 0.08498912 4.347861252416991 0.104987696 17.83408720713343 0.13055243 2.8206227654694236 0.10295869 17.515804 3.0676918 10.697744 1.0628458 nan nan 3110.25 True False False False True 0.48674613023287616 "" 0.4865384403570535 0.0008446765712164517 -0.00078299081205635
2320973839695997824 2320973839695997824 12377770 1.0240100842328546 0.025134088 -29.551100612025035 0.022268822 4.200281729342616 0.027501144 18.949950020340797 0.03527119 1.804436487000642 0.0279067 14.680808 1.7919731 7.7970104 1.3361094 6.1685567 4.0390234 3970.8564 True True False False True 9.775220462558831 "" "" "" ""
2320974866192577536 2320974866192577536 12377910 1.1160242753303808 0.16422263 -29.519850294204783 0.17940329 4.477696968700056 0.22698377 17.988457975776853 0.23058617 2.6265322055412104 0.2094367 18.888737 3.2224312 12.0905075 0.9737457 nan nan 3081.3125 True False False False True "" N "" "" ""
2320975660762130944 2320975660762130944 12377912 1.0928797490702058 0.0712394 -29.506044905032745 0.071452916 4.331613603179921 0.08925404 18.823300849059386 0.10023571 2.4650516868453645 0.08563643 17.428951 2.814762 10.606195 0.9635628 nan nan 3301.3906 True False False False True 1.1398426813087104 M 1.1403905744465082 0.14382374160125977 -0.20032329143671845
2320975729481607552 2320975729481607552 12377913 1.1120751994779885 0.10954813 -29.495686383502587 0.10886256 4.318911867916692 0.14548714 18.817151910496122 0.16155088 2.5663709320994945 0.12756865 17.992563 3.049059 11.156716 1.0343109 nan nan 3066.3125 True False False False True "" N "" "" ""
2320978473965139328 2320978473965139328 12377750 0.9819647544323452 0.08978407 -29.449521193699645 0.08902185 4.5810237421409745 0.110446826 18.29632953834034 0.1327569 2.692754302759753 0.10927824 17.7731 2.9499016 11.055073 1.0202993 nan nan 3163.0312 False False False False True 5.365346291269925 M 5.652887391250619 0.09561897673380226 -0.104714674016952
2320978512620414080 2320978512620414080 12377749 1.0035761191477908 0.016006768 -29.446180595573175 0.013300609 4.137607572100607 0.017584633 18.29651166415331 0.02328233 2.6769044499871377 0.01669135 12.372774 0.95884323 5.4563904 1.2636381 4.076031 1.2990091 5353.3145 True True False False True 5.700797080010307 "" 5.655286158676988 0.07132217236911487 -0.07426433688483147
2320979852649326336 2320979852649326336 12377924 1.0955444690196245 0.035744123 -29.381558998309472 0.036518477 4.27002822487269 0.042711496 19.06040320072699 0.048740484 2.8581962129544713 0.046221633 7.756221 -0.076627254 0.9073591 1.0694968 nan nan 0.0 True False False False True 10.13749082039601 A 8.968638622852314 0.9399096664606521 -1.0671807531416917
2320980020153379840 2320980020153379840 12377743 1.0290535795838245 0.09848637 -29.418844755926884 0.097848654 4.0894292958488645 0.1278349 18.899442852577227 0.13042326 2.643765818169909 0.12079022 17.991953 2.9206963 11.0648155 1.0195446 nan nan 3241.9375 True False False False True "" MN "" "" ""
2320981394542904192 2320981394542904192 12393787 1.2275062219059645 0.022552961 -29.441142447938777 0.019674404 4.125995725144807 0.028348438 18.19236220087976 0.02993337 2.677719961473223 0.02294255 15.080639 1.8468685 8.158872 0.93252337 24.394667 11.706137 3924.8281 True False True False True 9.123178907138959 "" 10.423649864696962 1.2202041138015378 -2.1212879025120586
2320985487647302912 2320985487647302912 12377923 1.1456915537479102 0.043004297 -29.392161558537893 0.040619005 4.181184013030643 0.05526254 18.502470089124902 0.057425477 2.6671108337949274 0.047122665 16.423845 2.46904 9.530947 0.9995205 nan nan 3461.3984 True False False False True 0.8093395762651354 G 2.317181200928067 0.351679342960876 -0.40134436922615757
2320987549231653888 2320987549231653888 12377942 1.1452867242110074 0.012274003 -29.255538957946232 0.010976751 4.259807149575101 0.016073141 18.707152676057397 0.013197747 2.536996771146871 0.013484697 12.660482 1.0164337 5.8069925 1.0283631 6.682382 1.4090992 5198.121 True False False False False "" "" "" "" ""
2320987858469300864 2320987858469300864 12393753 1.25417611462053 0.013232894 -29.26910845670295 0.011411704 4.211025299604778 0.016910126 18.421390272533724 0.014841568 2.2486112706929298 0.013196395 12.661598 1.0259695 5.7832794 1.1350913 6.6052585 1.0344638 5164.7646 True False False False True 6.515522378213402 D "" "" ""
2320989954413282304 2320989954413282304 12359143 0.8736464348856348 0.027162952 -29.46066244142244 0.02407345 4.338395145816756 0.031563856 19.11277578710257 0.038372915 2.8169252519826897 0.030856438 15.346046 2.021843 8.53175 0.98647696 nan nan 3762.379 True False False False True 8.293377130762568 "" 7.855305640853018 0.14499078177523472 -0.20944863409601666
2320990980909779968 2320990980909779968 12359144 0.8326004809668447 0.011980706 -29.42463694111762 0.009834939 4.18410208100983 0.012880601 18.28228795278813 0.01656738 2.648655684290565 0.01280453 12.601817 0.9951916 5.7098274 1.0120809 6.250259 0.9073269 5248.2197 True False False False True 6.674498769099386 A "" "" ""
2320992290875497728 2320992290875497728 12377732 0.9797095065339807 0.10375969 -29.36149108784311 0.09619148 4.035450893689321 0.12945372 18.645126879321573 0.14048629 2.290816455404072 0.11719127 17.884651 2.749979 10.935279 1.0718204 nan nan 3277.625 True False False False True "" MN "" "" ""
2320994592977961216 2320994592977961216 313934275 0.7772500301620716 0.014228738 -29.36222268434237 0.011605663 4.218298761900826 0.015924092 18.3344103739646 0.020297742 2.3954722945696783 0.014129363 11.50574 0.7772093 4.6310825 0.9284845 3.6065893 0.6922109 5920.179 True False False False True 3.336570632937684 "" "" "" ""
2320994726121445888 2320994726121445888 313934280 0.7980584178188179 0.12828855 -29.3321919816236 0.10733769 4.31873634953132 0.14794081 18.469920126527132 0.18107739 2.488153946214011 0.13185039 18.074396 3.014471 11.238549 1.0510089 nan nan 3220.6562 True False False False True 4.886154277904301 BGM 4.99036341598747 0.8562004783449959 -1.1201452350224899
2320995933007757184 2320995933007757184 313934285 0.7908306516978667 0.049506105 -29.31002381946693 0.042831037 4.1101934820710415 0.059177235 18.78558076603315 0.0663161 2.6400776659688185 0.052011672 16.7289 2.5786715 9.800869 1.0090438 nan nan 3398.7031 True False False False True 4.886154311591225 BGM "" "" ""
2320996581547344000 2320996581547344000 12359159 0.8798494715877191 0.105465904 -29.28556974945257 0.09788624 4.346910220388441 0.12713212 19.016062233624265 0.14185557 2.6364985725373065 0.12174057 18.03089 3.0392551 11.209072 0.966572 nan nan 3256.6875 True False False False True 0.5526311675575293 "" "" "" ""
2320999639564109696 2320999639564109696 12377948 1.101632322155506 0.112523414 -29.211807914568617 0.10809095 4.493483313038933 0.15609418 18.985313056225547 0.12378939 3.121677498256174 0.13713627 18.101635 2.9350605 11.331093 0.9611822 nan nan 3254.0938 False False False False False "" "" "" "" ""
2320999983161487744 2320999983161487744 12377712 1.022337261993834 0.091879204 -29.222225453750333 0.08115674 4.146679961227237 0.11799458 18.41217774575188 0.107402176 2.5560267866789244 0.10010807 17.703913 2.9746723 10.79924 0.9593076 nan nan 3240.5625 True False False False True "" GN "" "" ""
2321004866539735680 2321004866539735680 12377695 0.9936782858807709 0.049110018 -29.113694958847212 0.040888153 4.192418861728324 0.06053562 18.9102473820014 0.050342377 3.202899701230362 0.050034408 16.487595 2.490981 9.600153 1.0640998 nan nan 3440.2188 True False False False True 1.1945991501996096 "" "" "" ""
2321007645383112192 2321007645383112192 12394000 1.4349113510721723 0.17774184 -29.266110554239 0.13691193 4.103685189954689 0.2200643 18.92595491956669 0.17687273 2.6062739007512112 0.14978836 18.703684 3.1373196 11.795401 0.9580406 nan nan 3083.0 True False False False True "" N "" "" ""
2321010329738506880 2321010329738234112 327995979 1.5379139346116701 0.04858476 -29.151371641978386 0.046183765 4.3757464913242305 0.068293884 18.698506002012422 0.053395208 2.734319982472399 0.05458181 7.900669 -0.053807735 1.100543 0.96197534 9.684861 1.264027 0.0 True False False False True 9.775226713193353 G 8.859417395110619 1.1194626999270803 -1.2562179177523563
2321019228910500864 2321019228910500864 12394955 1.7264019116952685 0.019512104 -28.974642334823177 0.018838154 4.185174048414439 0.025647903 18.301996323218933 0.025118137 2.8082534757852144 0.023363698 14.412207 1.6008711 7.520217 1.0056933 2.507952 3.6890283 4177.7676 True False False False True 7.016935141756617 "" 7.224084772590407 0.1880927623154749 -0.31798108980548356
2321022390006428672 2321022390006428672 327995945 1.4886326559761491 0.077517614 -28.949602306344588 0.064514354 4.061735781845924 0.1003178 18.396865114004225 0.10345879 2.8408771166348936 0.074015126 17.305681 2.778307 10.360738 0.98819196 nan nan 3301.4219 True False False False True 3.144780461498176 A 3.0164419417279627 0.05934636374363089 -0.05367645024141998
2321022630524596736 2321022630524596736 327995941 1.4851165630817689 0.018250763 -28.93627419658907 0.01486052 4.186108054120419 0.02162868 18.834934556810143 0.022711141 2.7636490528789945 0.016833799 11.338227 0.7472372 4.4471464 1.0739503 5.2281337 1.128213 6014.9663 True False False False True 3.218789819742205 "" 3.0433572786128984 0.06178907871010253 -0.0633631913274848
2321024245432299136 2321024245432299136 327995932 1.509793013918712 0.10401347 -28.893061541176934 0.07518495 4.3399434078680965 0.113309175 19.007687847502297 0.12485662 2.438405195407179 0.08352116 17.469637 2.8541546 10.646881 1.0149733 nan nan 3258.9375 True False False False True 0.656005889731402 "" 0.6577687607350073 0.001831018378667837 -0.0017464264617319536
2321025138785426304 2321025138785426304 12393724 1.222000892817847 0.07762739 -29.116285601911613 0.06116636 4.072875648648757 0.10529209 18.719542924625525 0.08620031 2.8823733799287123 0.07244634 17.203104 2.7621593 10.264376 1.0077142 nan nan 3335.6094 True False False False True 0.7068608648871684 "" 0.708011311402827 0.0009401918286480182 -0.0017596732998166331
2321041111768476288 2321041111768476288 609990700 1.450304579297608 0.13296513 -28.730326370639126 0.12968443 4.014864929354128 0.17945015 18.73982188582761 0.16151632 2.577692116349102 0.14863376 18.356655 3.146061 11.413486 1.0185282 nan nan 3117.4688 True False False False True "" GN "" "" ""
2321047610054534272 2321047605758685696 12424475 2.7672912895175923 0.0656674 -29.861714489115656 0.059922103 4.181885150239728 0.084546424 18.222688127366716 0.08744885 2.883620253486634 0.06827228 17.100693 2.6861954 10.208703 0.96921253 nan nan 3331.1719 True False False False True 1.2665039076698552 "" "" "" ""
2321095949910740480 2321095949910740480 12434259 2.9892210604335956 0.12274178 -29.39978812408679 0.10273444 4.263865362516741 0.15366557 18.029258994595942 0.14629339 2.6031696259565207 0.12095255 18.155508 3.0167236 11.298322 0.94329834 nan nan 3219.5312 True False False False True "" N "" "" ""
2321128591662265856 2321128591662265856 12424590 2.6764528390562963 0.09863803 -29.273704856790758 0.09034093 4.198929054338217 0.11620355 18.118497396389607 0.12577014 3.0357518071646403 0.108121 17.656824 2.8927212 10.773939 0.99860674 nan nan 3219.75 True False False False True "" FN "" "" ""
2321136155100043520 2321136155100043520 12420381 2.160179507636245 0.0334237 -29.32881759616404 0.023322558 4.217333216689171 0.03978397 18.47585120638556 0.030053884 2.722814429979946 0.025257483 15.12158 1.9041004 8.246007 1.1189685 0.116329074 6.9072127 3876.413 True False False False True 4.209442589796571 "" 6.1559491641981445 2.231290047467576 -2.009417411059462
2321165425301374720 2321165425301374720 12434368 3.0245131102975837 0.07812225 -28.840398186305038 0.06851514 4.438896455742521 0.0952229 19.209102589763692 0.097902134 2.739887321544032 0.08011938 17.480635 2.8393402 10.705294 0.94173586 nan nan 3256.2812 False False False False True 0.9241873526876736 M 0.9245655978463521 0.006188892447572258 -0.005950977477464203
2321330253262075776 2321330253262075776 12420159 2.01369318510352 0.10969997 -29.12164628118341 0.080990255 4.54871240358913 0.1093653 19.215452398563038 0.13664456 2.9612315367716877 0.103245355 17.665508 2.9215565 10.933743 0.9622554 nan nan 3231.7812 False False False False True "" MN "" "" ""
2321335299849977472 2321335299849977472 12422468 2.4098783531446912 0.23938207 -29.017626890619105 0.2388207 4.148277280361085 0.31458783 17.925635640489173 0.32416987 2.9761299037891007 0.26283494 19.206451 3.19664 12.318099 0.9421841 nan nan 3065.875 True False False False True "" N "" "" ""
2321340286305727872 2321340286305727872 12422156 2.3313675430721577 0.08582136 -28.885899212730816 0.07412928 4.427596076761837 0.09961308 18.625410527641847 0.11813894 3.4224888503145054 0.09344428 13.367891 1.3447704 6.58585 7.3176494 15.168079 4.983197 4513.5215 False True False False True 7.201676880133838 D "" "" ""
2321349700873987712 2321349700873987712 12418423 1.874629114784254 0.03460527 -28.895168558502657 0.028620673 4.204150692452439 0.039889947 18.832244150614773 0.03976883 3.852775300874266 0.03450513 15.429172 2.2414694 8.547199 1.0598806 nan nan 3594.8633 True False False True True 0.32372668485007294 "" 0.3240808251858398 0.00025384603444367215 -0.0004675892746607291
2321365197116041984 2321365197116041984 12422130 2.311032191496028 0.03563857 -28.787428699691127 0.031666346 4.207122325803122 0.041493338 18.722497364723086 0.05027174 2.716733232735047 0.039426133 15.994583 2.30653 9.114437 1.0484387 nan nan 3559.3867 True False False False True 2.1207685583082316 "" 2.127156667304151 0.014901038480104933 -0.0232208896025341
2321395090088371456 2321395090088371456 12418075 1.8072040454748617 0.035531893 -28.911045958492693 0.030744804 4.272551990399002 0.042691134 18.934166255408755 0.041360557 2.9252844487735166 0.03659984 15.800012 2.544156 8.952077 1.0308979 nan nan 3420.1562 True False False True True "" GN "" "" ""
2321395983441558272 2321395983441558272 12394976 1.6885951839058735 0.06413181 -28.872299441411574 0.053400557 4.350029474521667 0.07268591 18.708316664558815 0.07776881 2.530530185635858 0.06707706 17.023108 2.6980267 10.210695 0.9651536 nan nan 3345.2656 True False False False True "" N "" "" ""
2321399316336179840 2321399316336179840 12394985 1.6619356244929873 0.068949156 -28.834235834556903 0.05934923 4.394907312904118 0.07802887 19.231360565496345 0.083740436 3.1511258764691434 0.07316945 17.181423 2.7535725 10.388893 1.0680393 nan nan 3323.1406 False False False False True "" N "" "" ""
2321410616394529664 2321410616394529664 12420075 2.0131052989954648 0.10788861 -28.54263418104013 0.102374874 4.266761782031401 0.14584757 18.351631406074592 0.13311192 2.101319402681425 0.118240975 18.220442 2.9987965 11.36418 0.99282986 nan nan 3180.6875 True False False False True "" N "" "" ""
2321413949289499776 2321413949289499776 12395004 1.599336619786027 0.11289779 -28.675197431062358 0.100794226 4.423198809684323 0.13895097 18.618612806081824 0.15624124 3.0164453993269174 0.113379344 17.655039 2.9808235 10.862509 1.2120595 nan nan 3109.375 False True False False True "" N "" "" ""
2321415770355639808 2321415770355639808 12395018 1.6045247960332862 0.07490173 -28.626528638813266 0.074044734 4.131956845151128 0.09849052 18.96867798265662 0.10187485 3.0054265457089695 0.0824485 17.500357 2.9038658 10.586671 0.9646828 nan nan 3258.125 True False False False True "" GN "" "" ""
2321422436144254464 2321422436144254464 12395035 1.7237875870346318 0.010862572 -28.519087180920067 0.009532041 4.314306649115637 0.012142925 19.001441965961675 0.0152450595 2.8761013345179904 0.012010192 12.24948 0.92565536 5.423913 0.9803129 5.849659 0.8160917 5463.3184 True False False False True 5.472696561817074 "" "" "" ""
2321423088979562624 2321423088979562624 12418007 1.8482088024655898 0.12696682 -28.533692953176743 0.111604065 4.194855443987695 0.15314718 18.964193473362634 0.16482379 2.9847767339542437 0.13082467 18.212795 3.056633 11.328998 1.0920179 nan nan 3177.3125 True False False False True "" MN "" "" ""
2321456937617491456 2321456937617491456 12420561 2.134135573372046 0.10721955 -28.205282128936393 0.08932665 4.3541886685249835 0.15650506 19.105962541248523 0.1128484 2.982243003714606 0.104484916 17.477873 2.8354836 10.654181 0.97967774 nan nan 3281.7188 True False False False True 0.7838308078581763 "" 0.7836462984726251 0.0023262324429567105 -0.004062211329118215
2323307926787230336 2323307926787230336 246849519 5.682259060492092 0.08788566 -26.995014148995192 0.07266653 4.3616712698624545 0.11445229 18.68594039418112 0.10522103 2.553531920165389 0.093107685 17.415964 2.9174843 10.60261 1.1078581 nan nan 3274.75 False False False False True 0.7393451687372281 "" "" "" ""
2323358366883484032 2323358366883484032 610010353 6.089573498781617 0.23894401 -26.49647947549646 0.2987668 4.92389563442463 0.30401352 18.133135744694485 0.33988863 2.939159882895042 0.36685243 19.308477 0.6303463 12.597351 1.0138191 nan nan 0.0 False False False False True "" N "" "" ""
2323358371178839168 2323358371178839168 246852736 6.096972296721008 0.03196474 -26.49534009701933 0.034228772 4.870943083743025 0.040027995 18.235112430677365 0.04128801 2.3008289512098563 0.04142003 15.616954 2.1211548 9.049727 1.0342108 nan nan 3692.9648 False False False False True "" N "" "" ""
2324169742040478208 2324169742040478208 77019787 353.5748008717449 0.06749552 -34.47269799070007 0.08719729 4.01947565090093 0.106894545 18.56748134407549 0.075235024 2.4648364575315247 0.09309584 17.385244 3.1007347 10.423518 0.96594214 nan nan 3180.375 False False False False True "" MN "" "" ""
2325136277185866624 2325136277185866624 77029323 353.9237101870303 0.052072432 -33.164533886262284 0.06657056 4.543393230926714 0.07257096 20.14950226231926 0.06087874 2.5912773604998427 0.07946135 16.999432 2.7320395 10.276487 1.0055695 nan nan 3388.9375 False False False False True 0.4138379386180095 "" 0.41392892412259724 0.00034461639080046735 -0.0003731541133822902
2325944388167533440 2325944388167533440 77029751 353.9254263060699 0.014115581 -31.09363975798596 0.020123266 4.663226972660776 0.021145454 19.79005505483162 0.015652684 1.8191368678637372 0.022082478 10.28556 0.6953039 3.627411 1.1538833 5.997831 3.3894136 6177.7837 False False False True True 5.262088660781781 "" 5.204423426398559 0.09251687154617283 -0.08770255134118177
2326570800557714944 2326570800557714944 380826461 357.5955035035099 0.054332145 -30.827392335093055 0.04020445 4.263679207388495 0.058455095 17.785382094660314 0.06258926 1.804890269036178 0.045555305 16.584616 2.5497265 9.73205 0.99717987 nan nan 3422.2812 False False False False True 1.4101303820289137 M 1.7835692131978522 0.225389373434858 -0.3902367579983659
2326686352358040064 2326686352358040064 270621895 358.73544175773367 0.081830606 -31.010118112308756 0.072533555 4.24011890598341 0.09526547 18.505309256831744 0.10680504 2.266593251599285 0.08436621 16.772446 2.5568151 9.9078865 1.5451355 nan nan 3417.5078 True True False False True 0.4247657999727393 "" 0.436936627361323 0.41293735980661916 -0.013068704921722796
2326826746249215616 2326826746249215616 183528786 359.42148264984684 0.06621986 -30.354647039187554 0.052005105 4.194916181204413 0.068710946 19.144411111536645 0.108495325 2.7125259677980695 0.06262886 16.679468 2.5441303 9.793848 0.9864498 nan nan 3412.2812 True False False False True 1.9265819162258835 "" 1.9239778562137198 0.009900881839326248 -0.017513665106895226
2326846567522249856 2326846567522249856 183528820 359.3628545280573 0.013108092 -30.090068078936135 0.011544513 4.282994276123013 0.016329052 19.001168450067308 0.018198427 1.7953039966469466 0.013462452 13.448795 1.3797235 6.607361 1.0524868 nan nan 4512.869 True False False False True 5.262122303860711 "" "" "" ""
2326847941911948032 2326847941911948032 270653417 359.29614986503583 0.16593786 -30.03125525025575 0.15552717 4.331821212293793 0.19614589 18.917554370490006 0.26655772 2.2782611282026353 0.19659634 18.739607 3.0260735 11.9018955 0.9663083 nan nan 3227.25 True False False False True "" N "" "" ""
2326848629106601472 2326848629106601472 183531117 359.6996902100184 0.12888557 -30.293359804792065 0.09506116 4.136600083948994 0.13473493 19.286669807476592 0.19180562 2.1575357837397604 0.112352066 18.052654 2.8327522 11.145273 0.9522562 nan nan 3213.1562 True False False False True "" MN "" "" ""
2326849251877903360 2326849251877903360 183531121 359.58386167480893 0.014135934 -30.280959945941362 0.011607389 4.3306926080293495 0.015104171 18.81643920715331 0.021151477 2.319343501847058 0.014839459 9.972254 0.48782063 3.1541939 0.9722277 6.4948335 0.50449514 0.0 True False False False True "" AN "" "" ""
2326851240446766592 2326851240446766592 183531230 359.7854888718119 0.045244534 -30.165846219981354 0.031129953 4.223733595468566 0.0453599 18.63358504126056 0.0736552 2.436484965499315 0.0386963 16.15803 2.3344383 9.28612 0.97534496 nan nan 3515.0156 True False False False True "" FN "" "" ""
2326864267083583232 2326864267083583232 183533588 359.8906761260841 0.13884105 -29.8962754454872 0.11876095 4.349565304612906 0.16882163 19.217584379720776 0.16631785 2.6421855176599305 0.13187423 18.50043 2.9421368 11.672989 0.9185814 nan nan 3066.25 True False False False True "" N "" "" ""
2326864473241905152 2326864473241905152 183533586 359.8776092619114 0.025926117 -29.90100774587368 0.020627726 4.29533793941069 0.030010048 19.48056563055324 0.031778283 2.255515133420047 0.023095416 15.169079 1.9481554 8.333232 1.0821003 33.35833 6.074828 3826.2344 True False False False True 2.708791376571425 "" 4.033107668479771 1.4064185884564129 -1.3329806433303566
2326866942847101824 2326866942847101824 183528872 359.46788244929047 0.011932266 -30.088318698022896 0.011493187 4.18560505451932 0.014617989 18.95254107113785 0.016447993 2.2499990018139195 0.013537797 11.951763 0.89291954 5.0597734 0.9361085 4.4427347 1.7453362 5540.5933 True False False False True 2.763521962795788 "" 2.7387167906484975 0.018104858119242007 -0.021086457588535445
2326870761074068480 2326870761074068480 183528860 359.45481219762604 0.10386 -30.004438195428826 0.090033144 4.231681115278745 0.12083562 19.189256941845013 0.1817808 2.0856038029806614 0.11461375 17.676897 2.9462929 10.807741 1.0264014 nan nan 3230.0 True False False False True "" MN "" "" ""
2326872410341508224 2326872410341508224 183528851 359.4956436417769 0.09152331 -29.969725809882164 0.08822625 4.091619981915783 0.12461881 19.44291245085016 0.11971655 2.3457156571117634 0.1083103 17.570408 2.741829 10.6432705 1.0661526 nan nan 3336.5156 True False False False True "" N "" "" ""
2326873024521028992 2326873024521028992 65261203 359.53037711582317 0.11516487 -29.920594800282547 0.10361522 4.263311033303165 0.14630221 18.732862970397083 0.15465696 2.2804126115905787 0.13440482 17.730453 2.9610882 10.873267 1.0500886 nan nan 3208.2812 True False False False True "" GN "" "" ""
2326873063176535808 2326873063176535808 65261206 359.5443310798549 0.113187104 -29.906173561579752 0.10287128 4.389086168769363 0.14674221 18.605154185012193 0.1473424 2.593994962925121 0.1324929 17.87082 2.8703117 11.0621805 1.0380853 nan nan 3221.7812 True False False False True "" GN "" "" ""
2326875605797170176 2326875605797170176 183531174 359.61789046670305 0.041361745 -29.938754219277445 0.031930223 4.113547872298514 0.04766293 19.03722894535308 0.059803724 2.0572864765898613 0.04197033 16.01248 2.296691 9.085342 0.9919482 nan nan 3551.8555 True False False False True 1.7205744781443821 "" "" "" ""
2326876052473771008 2326876052473771008 183531177 359.5975542198799 0.065554716 -29.891149798513627 0.059660703 4.335916066452081 0.08574335 18.39638783398192 0.0793321 2.253133341137177 0.07319246 17.07586 2.6743565 10.254981 0.97194403 nan nan 3356.7656 True False False False True "" MN "" "" ""
2326879660246374272 2326879660246374272 65263175 359.6184174708657 0.01325555 -29.818976870812065 0.011514356 4.191278124586459 0.015955603 18.755000611551413 0.017281499 2.54736355021075 0.014766247 11.768649 0.82774544 4.8802967 1.083532 4.18974 1.3976814 5766.6865 True False False False True 3.908684139613312 A 4.0761952876282805 0.1478586859425386 -0.17436912313230213
2326883611616190464 2326883611616190464 77044563 358.91579566469625 0.015325341 -30.306231591002664 0.010824795 4.24354717075143 0.01668534 18.662602376172224 0.015706226 2.2842420099126426 0.012953114 13.46636 1.2728128 6.6045628 0.9682073 3.6111028 2.2647977 4629.6953 True False False False True 8.8287023173663 AM "" "" ""
2326921476047904128 2326921476047904128 65261179 359.41225983481735 0.018745713 -29.835117160532135 0.015231333 4.307335810061543 0.021620538 19.385230042684952 0.025700558 2.386437652952276 0.017428828 10.16115 0.55258083 3.3318396 1.1302432 4.8817263 1.1100363 0.0 True False False False True "" AN "" "" ""
2326923090955617536 2326923090955617536 65259299 359.2210421581686 0.014617364 -29.86084347643268 0.012272881 4.322321722377538 0.01742728 19.552411853765705 0.018687708 2.8366083162029034 0.014935116 11.603844 0.80520344 4.7820263 0.9614513 3.7868388 0.9875193 5836.659 True False False False True 3.80008259161826 "" 3.7428385231029098 0.032277596802458675 -0.04493881925029841
2326953220151100032 2326953220151100032 65259377 359.3213012592518 0.15219112 -29.36703530788162 0.09270203 4.48492708548494 0.14777233 18.775697640448797 0.16622071 2.3760440956499207 0.10936858 17.934277 3.0034351 11.163734 1.0262529 nan nan 3227.7812 False False False False True "" MN "" "" ""
2327019229503734400 2327019229503734400 34036585 358.3639587436996 0.06622264 -29.784082330302525 0.05340279 3.792453517932259 0.07419276 18.147869393030234 0.09610067 1.9479398539032866 0.06456815 16.57389 2.7964363 9.492353 1.3081093 nan nan 3280.5 False True False True True 0.67212145856958 A "" "" ""
2327112649336346496 2327112649336346496 34036639 358.49160031862385 0.10199289 -29.755287655121506 0.09853839 3.979859400444995 0.13345684 18.08266022397161 0.13509084 2.354561723640957 0.12638396 17.965303 3.021349 10.994797 1.0354251 nan nan 3213.0625 False False False False True "" GN "" "" ""
2327130348897471360 2327130348897471360 65257502 359.0212458831235 0.05001599 -29.560403945774418 0.04154931 4.222652829289137 0.05751542 18.951061699833176 0.07171179 2.3430154062310335 0.048548996 16.503435 2.4761333 9.6306095 0.92198753 nan nan 3457.9531 True False False False True 2.4427078167437593 "" 2.4407754922144766 0.018044840455484934 -0.028744042827783645
2327132754079155328 2327132754079155328 65259222 359.08486465727515 0.09742487 -29.4654931045174 0.07323504 4.213388248385366 0.09863457 19.09484076231334 0.12400493 2.2621959697687704 0.087678954 17.287323 3.0257301 10.410834 1.0962462 nan nan 3201.0625 True False False False True 0.3094430973224768 GM 0.7538078024943514 0.1787609939517728 -0.10233448090110808
2327133784871309952 2327133784871309952 65257531 359.02096900009906 0.013833652 -29.430666512788928 0.010136169 4.447756050490054 0.014128685 19.360135660703985 0.015873397 2.0047814214833393 0.012006638 13.104156 1.176444 6.344208 1.0058808 2.225454 1.6173224 4818.7974 False False False False True 7.601928933282483 D "" "" ""
2327143195144015488 2327143195144015488 65257550 359.04153911249 0.1496147 -29.333883697691633 0.101226695 4.1617903116753485 0.1626705 19.275839691455175 0.1763677 2.339275412905338 0.119343705 17.990976 3.2147942 11.095356 0.9531264 nan nan 0.0 True False False False True "" N "" "" ""
2327183297254367104 2327183297254367104 34016043 358.1089910193638 0.017694997 -29.39607325455732 0.013116318 4.084847411362011 0.020586856 18.444138597682116 0.022270856 2.3933158045709813 0.016028006 14.399078 1.5974503 7.455022 1.0099419 3.3773212 2.896954 4176.547 False False False False True 10.949005301846567 A 12.009804133539943 0.9327117793953796 -1.014403112093623
2327235661494922240 2327235661494922240 169265249 355.81972506666165 0.061180525 -31.330743500589477 0.055937015 4.620078040035685 0.07570402 18.90547045217085 0.060715906 2.2018402504205 0.06517826 17.039892 3.0205612 10.3506 1.0268564 nan nan 3182.7812 False False False False True 0.45065653739627864 M "" "" ""
2327352690763837312 2327352690763837312 169267172 356.0793170524316 0.04283406 -30.332847090624593 0.038410746 4.2362592126098395 0.052514482 18.318273432254784 0.043283388 1.4731464368571134 0.05154552 15.936845 2.21144 9.071364 0.91630685 nan nan 3604.4492 False False False False False "" "" "" "" ""
2327560494166505088 2327560494166505088 316807574 355.41978706194845 0.021690072 -30.019535944869233 0.021391422 4.349100920317445 0.026761014 18.125964846570717 0.024167435 2.589549468431097 0.026069153 14.697556 1.8316545 7.888917 1.0195229 nan nan 3957.708 False False False False False "" "" "" "" ""
2327833692741573120 2327833692741573120 33985304 357.55380429046534 0.09697484 -29.59321339067885 0.06920733 4.226227497448962 0.10868148 18.561819694369902 0.14176187 1.8319490380265078 0.08329985 17.577137 2.7856693 10.706146 1.0249707 nan nan 3292.75 False False False False True 1.4707878414080633 M 1.4766671197989023 0.08507264910929302 -0.07071562324120828
2327948140734359040 2327948140734359040 34015990 358.1057327538207 0.15572613 -29.083843655776995 0.11793404 4.014306547312333 0.17639965 19.151181504125564 0.20371202 2.0790865195803447 0.14320448 18.46642 2.9602394 11.522363 1.0221087 nan nan 3180.2812 False False False False True "" GN "" "" ""
2327952401341889664 2327952401341889664 34014229 357.9863493336829 0.015243915 -29.002295931690476 0.010596449 4.232986983893809 0.016334493 18.773606060353586 0.016028283 1.6368244655413269 0.012197746 12.125122 0.88145447 5.257804 1.0491489 2.8171809 0.9141307 5597.3135 False False False False True 5.822117051034042 D "" "" ""
2328006483570370816 2328006483570370816 34016407 358.14647271878965 0.18148543 -28.445290159868257 0.15474163 4.118268626752886 0.24370347 18.98071687747003 0.19325705 1.9778500941807158 0.17306021 18.658743 3.2250175 11.757687 0.9738358 nan nan 3430.6562 False False False False True "" MN "" "" ""
2328023285482344192 2328023285482344192 33985560 357.64294552364544 0.20059338 -28.62229029959693 0.17993137 4.091666746481623 0.2470771 19.08326020963288 0.2241165 1.5500032272118147 0.21667457 18.702978 3.0927467 11.795597 0.9265789 nan nan 0.0 False False False False True "" N "" "" ""
2328121352470939904 2328121352470939904 33946796 356.8398011779657 0.036498245 -28.781010129128234 0.03726538 4.054934786275268 0.046157397 18.47199635431452 0.045313038 1.7560429235580803 0.0420331 15.88883 2.1303978 8.931508 0.9882975 nan nan 3668.289 False False False False True "" N "" "" ""
2328193267403416320 2328193267403416320 33944383 356.42625325018406 0.027031127 -28.351132803408824 0.02601497 4.294159763523822 0.0335434 19.25020074831124 0.031177234 1.6972148879457982 0.031687435 15.144308 1.9051514 8.307529 1.0975678 -20.461464 6.6847444 3868.3887 False False False False True 8.828691484758433 "" 8.636160073266414 0.758348586343482 -0.8717863466870597
2328231505496732544 2328231505496732544 33983521 357.4732049897896 0.123199545 -28.31710559454644 0.117663264 4.412856519255447 0.15768182 18.087129530597647 0.1383124 2.1683806373696375 0.13760556 17.935974 3.2203064 11.133954 0.9757178 nan nan 3149.5938 False False False False True "" GN "" "" ""
2328281434492029696 2328281434492029696 33983604 357.3890949288273 0.0145560345 -27.839666014793938 0.014306573 4.2714458251273095 0.017187232 18.970439118596616 0.018291378 1.7401672787040028 0.017830104 10.47912 0.59002495 3.6311855 1.0983534 4.1835604 0.79799426 6429.056 False False False False False "" "" "" "" ""
2328348023665010688 2328348023665010688 33947014 356.94182105640095 0.03020809 -27.657057620208743 0.03168076 4.148574054984811 0.036802117 18.746874297963284 0.036076624 2.6679282107624336 0.038300466 14.792864 1.8790054 7.882778 1.5100312 -4.686231 30.242292 3879.7861 False True True False True 0.33278307779098365 F "" "" ""
2328393477303410944 2328393477303410944 149827447 351.4853866196198 0.12449239 -32.243535596225584 0.1472521 3.782189670995235 0.16414094 19.46754591517074 0.13416019 1.6634278081954794 0.16660142 18.500887 2.8753185 11.472448 0.96037334 nan nan 3401.6875 False False False False True "" MN "" "" ""
2328464984214328832 2328464984214328832 149801296 351.2420830046872 0.0906212 -31.852027137358448 0.112646155 4.387537444910578 0.13066737 19.817973304162944 0.10803866 2.0154229005373088 0.11839902 17.68527 3.0234299 10.879465 1.0430107 nan nan 3158.5938 False False False False True "" DN "" "" ""
2328618022489178752 2328618022489178752 76924836 352.4170048024447 0.086665474 -31.089421783566344 0.09834616 3.9969622693813944 0.1199352 18.95322073056025 0.095184065 2.33983578182484 0.0972355 17.122229 2.9548388 10.154352 1.2812443 nan nan 3174.375 False True False False True "" GN "" "" ""
2328662720215123072 2328662720215123072 2051828990 350.7882128488783 0.024783233 -31.762279978600645 0.027072163 4.715539225805974 0.033111867 17.82990769732934 0.029263638 1.105944849328952 0.027824406 15.107009 2.0181417 8.471237 0.8805815 -5.0535374 5.412866 3783.6465 False False False False True "" MN "" "" ""
2329720420334873728 2329720420334873728 218983672 350.2454222638183 0.019707695 -30.041368692624683 0.022478757 4.248531552807231 0.026096871 20.14166940933191 0.020492746 2.358310988745674 0.02425919 14.782654 1.8349409 7.923622 1.0455235 -16.395927 6.9017982 3934.9902 False False False False True "" DGN "" "" ""
2330660983812933376 2330660983812933376 254295488 354.9553188205962 0.01893675 -29.276118746103666 0.01725048 4.153404471413508 0.021153206 18.793183597365804 0.037351005 0.6873542679627005 0.021438291 12.757268 1.0557747 5.8489847 1.2646098 3.9611151 1.5689086 5084.824 False True False False False "" "" "" "" ""
2331425380617913600 2331425380617913600 33944159 356.54448127047505 0.106725775 -27.13463370825391 0.098809704 4.102630461876238 0.12830865 18.43675592791321 0.12680642 1.3120396400904348 0.11364222 17.729876 3.027275 10.808108 0.9571979 nan nan 3136.2188 False False False False True 0.3869145048925291 "" 0.38732899814737215 0.00048495171053253294 -0.0004689891288969239
2331444454567380608 2331444454567380608 33913824 356.22498890896446 0.04964181 -26.969867072652978 0.045184873 4.320997054385331 0.059085637 18.23264370146331 0.06007051 1.3024143522660245 0.05338541 16.214636 2.363924 9.390005 1.1028293 nan nan 3513.9219 False False False False True "" N "" "" ""
2331470391874667776 2331470391874667776 254299010 355.34674044059216 0.042946298 -27.537520162666446 0.045013137 4.193418866505725 0.054732043 19.042935227504405 0.053961672 1.128646380554692 0.049456157 16.099194 2.3882074 9.211752 1.0970191 nan nan 3497.789 False False False False True "" GN "" "" ""
2331556329875272192 2331556329875272192 254296886 354.84055358438115 0.025113517 -27.16984317948537 0.025160916 4.379733948728418 0.03161082 19.71710247062417 0.031563636 2.2130294575809106 0.027350618 14.603659 2.0285282 7.809227 1.3403356 24.302176 7.412598 3739.7598 False True False True True 0.8264509842013436 "" "" "" ""
2331855461462751616 2331855461462751616 305044877 353.24273229725236 0.13555537 -27.657000355650784 0.17307064 3.9996405660105365 0.1767263 19.062088314470554 0.17384875 1.7711249959997022 0.20995443 18.2502 3.1669273 11.300828 0.9869962 nan nan 3066.1875 False False False False True "" MN "" "" ""
2332213047554713216 2332213047554713216 270459043 353.4589500834188 0.01712264 -26.510354038632542 0.017593492 4.31068606448533 0.021633238 18.879529516739286 0.022617653 1.3541338553701583 0.020788765 14.252327 1.5833225 7.423951 1.0385426 5.344115 3.773698 4209.9824 False False False False False "" "" "" "" ""
2332403980325817984 2332403980325817984 254291412 353.8798494111369 0.096982956 -26.469350951008938 0.10689467 4.229969333367478 0.12717524 17.979303166624398 0.12803693 1.309024517704569 0.11273629 17.62499 2.849043 10.754916 0.9490177 nan nan 3298.0 False False False False False "" "" "" "" ""
2332406832184165120 2332406832184165120 254291591 354.0536705496733 0.17935497 -26.31708281859719 0.22307602 4.1220531032917 0.27625594 18.754245820751457 0.2127139 1.7420034920201448 0.18881094 18.257708 2.8541546 11.360273 1.0254983 nan nan 3146.625 False False False False False "" "" "" "" ""
2332472871601204992 2332472871601204992 254299039 355.18696125329325 0.11023009 -26.053879144655134 0.12427061 3.9841175551358177 0.14372826 18.77522683386538 0.13863565 1.756548012561073 0.13128592 17.96228 2.8299236 10.997038 0.92822707 nan nan 3336.6562 False False False False True "" MN "" "" ""
2332872032977428864 2332872032977428864 313888405 0.028886361760497793 0.081628785 -29.74951722765364 0.07037299 4.186543070849265 0.10416263 18.479335011704826 0.09128694 2.4300937659380963 0.08000691 17.434526 2.8117828 10.546174 1.0204426 nan nan 3259.6562 True False False False True "" FN "" "" ""
2332876705901848704 2332876705901848704 313890955 0.22040458657541429 0.05711546 -29.686122919545795 0.043494835 3.9199423680514953 0.06717925 18.806833549769248 0.061766002 2.44885379040971 0.051197752 15.595233 2.4623985 8.574487 1.6965829 -5.150329 6.7805376 3466.3828 False True False True True 5.365341182024599 A 5.297502377512302 0.08453504462328087 -0.1393538142984001
2332881958646269056 2332881958646269056 313890897 0.17404357293683836 0.22471184 -29.529131849363594 0.19045985 4.161433208701424 0.27337763 19.675569770967932 0.27563164 2.3160763261603714 0.20835933 18.966845 3.1418705 12.078492 1.0311905 nan nan 3109.3125 True False False False True "" N "" "" ""
2332886360988316800 2332886360988316800 65289424 359.9018818671872 0.02990404 -29.615698658916973 0.02190796 4.265274687280778 0.03234313 19.64483937841249 0.032636136 3.8704842698742934 0.02599365 14.455192 1.9003 7.604477 1.4889102 15.445584 6.268305 3872.957 True True False True True 0.2765898969052612 "" "" "" ""
2332889590803717376 2332889590803717376 65289411 359.89524565210263 0.040878065 -29.557995250778973 0.029420532 4.166676281002378 0.044130147 18.590867059011188 0.040853143 2.393463867338479 0.03482169 15.820343 2.2166567 8.919287 1.0009059 nan nan 3624.6758 True False False False False "" "" "" "" ""
2332895672477406592 2332895672477406592 65289408 359.8888062561006 0.05736172 -29.54015749778549 0.04230003 4.13759040932975 0.06284385 19.192672539303725 0.060135484 2.6697111483879925 0.050529785 16.203302 2.4200392 9.289617 1.2175113 nan nan 3486.2969 True True False False False "" "" "" "" ""
2332899933084984960 2332899933084984960 313891135 0.3723674065732251 0.031517696 -29.61547099110999 0.027287003 4.200173249781874 0.036734607 18.270416216004733 0.03361133 2.198356329393147 0.034137458 15.484376 2.046853 8.600578 1.0291338 nan nan 3741.9746 True False False False True "" N "" "" ""
2332901200099747840 2332901200099747840 313891151 0.2990874568189163 0.11917771 -29.563036469223945 0.09061781 4.377145334561219 0.13278137 18.165754570681575 0.14288735 2.506829895592328 0.11186052 18.017529 3.0342064 11.207002 0.92081624 nan nan 3144.5938 True False False False True "" DGN "" "" ""
2332902029029022464 2332902029029022464 12358997 0.4458367556342228 0.08417997 -29.544013983513942 0.097979195 4.223439241641595 0.10909596 18.230540851751602 0.10200231 2.919085735989114 0.1330142 17.58325 2.8559227 10.710424 0.9988696 nan nan 3284.1875 True False False False True "" MN "" "" ""
2332902162172429824 2332902162172429824 12358994 0.4655644935488858 0.104867525 -29.527909496845492 0.11304831 4.11556488821326 0.13044903 18.343348104340667 0.12775236 2.4728625053491085 0.14657898 17.896355 3.0022163 10.979971 0.9538351 nan nan 3149.6875 True False False False True "" N "" "" ""
2332903467842499840 2332903467842499840 313891175 0.37373646823191664 0.0962405 -29.474725241992186 0.07968296 4.268302939251621 0.11197409 18.519077619471815 0.12906794 2.565633421694516 0.098656 17.797989 2.9114285 10.944499 0.9168828 nan nan 3265.7812 True False False False True "" GN "" "" ""
2332903712656230656 2332903712656230656 12358982 0.4311858404958417 0.092999734 -29.46291658976608 0.093349025 4.30901293966657 0.10673482 18.956803979817455 0.14339554 3.288912944676166 0.1209224 17.761051 2.815405 10.926136 0.9750786 nan nan 3310.2812 True False False False True "" N "" "" ""
2332907487931865728 2332907487931865728 313891189 0.3084142976671878 0.011210189 -29.42170544200764 0.009842351 4.257129497978449 0.0134450765 18.604257150100825 0.014572927 2.4761958842215828 0.011760336 12.219722 0.91763973 5.364382 0.9819478 5.4635963 2.0245264 5484.993 True False False False True 5.82212959761235 "" 5.611767426972479 0.07538723732516583 -0.09326524483268273
2332908729178258560 2332908724882476928 313934029 0.5497153480974528 0.07535151 -29.44810625188353 0.06471504 4.2860342276473835 0.0891264 18.59749475438463 0.0957159 2.6345898072211904 0.074405216 17.19914 2.719821 10.355846 1.0419067 nan nan 3346.1719 True False False False True "" GN "" "" ""
2332909068479867776 2332909068479867776 12358973 0.5145984622928683 0.13105007 -29.41654136462335 0.14050989 4.241273178826285 0.16435468 19.532560385102087 0.1801052 2.446506687545355 0.17580134 18.082466 2.935875 11.216067 1.3035834 nan nan 3172.0312 True True False False True "" N "" "" ""
2332909347653323136 2332909347653323136 313934016 0.575243832883654 0.013188595 -29.401473128824094 0.011653622 4.152834786316955 0.015600362 18.012783910167936 0.01781785 2.605762161925663 0.013618725 13.73345 1.3440094 6.8251667 0.9838797 5.732488 2.61137 4511.3804 True False False False True 9.12317392152132 "" 8.369908495519578 0.4996036925558691 -0.7196106786898593
2332922331338391936 2332922331338391936 313888464 0.12837562385465962 0.065510005 -29.347005208897148 0.06084841 4.051563345566729 0.08509259 18.82471748986038 0.082980886 2.265114327954029 0.06936548 17.30761 2.801548 10.355583 1.0421516 nan nan 3302.1562 True False False False True "" GN "" "" ""
2332926355723810304 2332926355723810304 313891238 0.38926912015359755 0.076015465 -29.27018964620756 0.0676066 4.206291264953587 0.09042909 18.59070778469359 0.10216798 2.5903578717565257 0.08326742 17.437346 3.034586 10.5571995 1.010667 nan nan 3212.3438 True False False False True "" MN "" "" ""
2332928451667849856 2332928451667849856 12358947 0.4326956849219506 0.05250586 -29.20014523840192 0.047464136 4.246300570113564 0.062311977 17.91387099281238 0.073753245 2.4784144919507654 0.058162756 16.694717 2.4297237 9.833841 1.0275878 nan nan 3485.4453 True False False False True "" GN "" "" ""
2332930341453457152 2332930341453457152 12358934 0.4292855953840706 0.04316555 -29.10853125333329 0.039169803 4.220398592502115 0.052251 17.74558571940933 0.05232872 4.171083383481835 0.049475215 15.932196 2.3250856 9.0584545 1.3648856 nan nan 3524.2969 True True False False True "" GN "" "" ""
2332930440236713984 2332930440236713984 12358929 0.435324433545982 0.098583125 -29.085141116879576 0.08168215 4.105088068513155 0.124259725 19.04742761759439 0.103445865 2.382793830108466 0.097877026 17.714935 2.9052029 10.793168 0.92388505 nan nan 3257.625 True False False False True "" N "" "" ""
2332937002947800704 2332937002947800704 65263122 359.62998378972037 0.13384704 -29.509412179992488 0.10533857 4.529379212545651 0.15246342 18.851509194154005 0.14985907 1.8321035567108137 0.13091882 17.91538 2.9983826 11.160267 1.0095158 nan nan 3232.125 False False False False True "" MN "" "" ""
2332944802607946752 2332944802607946752 65263292 359.8495546945141 0.16251756 -29.379633951333826 0.14568794 4.108446025112625 0.2101688 18.524430492985978 0.19582242 2.461372609934597 0.17676851 18.520853 3.283554 11.61257 1.0643085 nan nan 3066.3125 True False False False False "" "" "" "" ""
2332945391018807168 2332945391018807168 65263295 359.7817327070107 0.0917996 -29.368301922539192 0.0826533 4.222491087205868 0.11683507 19.11515418154877 0.10481412 2.0795034075322802 0.100243196 17.600298 2.7160587 10.727472 1.1305218 nan nan 3319.5625 True False False False True "" MN "" "" ""
2332951438332812160 2332951438332812160 65289352 359.87188802771465 0.021575285 -29.19392920616324 0.01908894 4.213792560768264 0.025576252 18.91478476184692 0.028782336 2.230352828412388 0.02336071 14.969441 1.818923 8.092038 0.98240805 45.189148 4.7671094 3943.5244 True False False False True 2.7087927281562796 "" 2.713856333417194 0.012370686940084141 -0.021665438619738353
2332951983793299840 2332951983793299840 65263330 359.78081220991857 0.13661721 -29.199445144008514 0.13769667 4.353956217729049 0.16905992 18.840049390022738 0.18726484 2.7468464003318602 0.16887268 18.400846 2.9124908 11.575279 1.0489434 nan nan 3274.0625 True False False False True "" MN "" "" ""
2332954427629986048 2332954427629986048 65261283 359.4876480050627 0.053956393 -29.361125099504232 0.04097466 4.163781359004815 0.05957147 18.55176503534403 0.0601852 2.949258384826384 0.046240356 12.609397 1.1501265 5.7083406 4.68564 4.043604 2.4885638 4882.2773 True True False True True 6.219238568827588 A "" "" ""
2332955011745636608 2332955011745636608 65261284 359.58328813250483 0.06894154 -29.354354080041038 0.058687713 3.9037190916363187 0.08499223 18.62548020154351 0.075496964 1.9355007604425736 0.06612325 14.952396 1.9611282 7.9299383 3.307594 12.229372 7.2882433 3817.912 False True False True True 0.4101193092187682 "" 0.4099893245870988 0.0001453808436566173 -0.00014661061831228173
2332955458422140160 2332955458422140160 65263097 359.63307142368643 0.033621307 -29.324519691353856 0.028601356 4.275613372125564 0.03877098 19.559563624847932 0.03947998 2.963395567910641 0.034392975 15.088091 1.9858665 8.242011 1.4248066 -34.249763 12.162537 3789.0918 True True True False True 1.7880561942784106 "" 1.8607210411112676 0.08922718248737183 -0.11936172789290378
2332964181500433536 2332964181500433536 65263336 359.76887522350944 0.07275654 -29.155622761126768 0.06502785 4.173380365267607 0.088652425 18.783247484221782 0.10281659 2.5549128516278796 0.08265701 17.257654 2.90629 10.362034 1.0390505 nan nan 3247.0 True False False False True "" MN "" "" ""
2332964559457565824 2332964559457565824 65263340 359.79648987848566 0.16663498 -29.125453155043292 0.15629776 4.2752588623227075 0.19730611 18.837043702034112 0.2288457 2.1375926246474974 0.18990234 18.549747 3.0073223 11.693485 1.0793846 nan nan 3159.125 True False False False True "" N "" "" ""
2332964632472270592 2332964632472270592 65263344 359.77401076842847 0.03669805 -29.110222943544404 0.031192219 4.235931120395926 0.04355938 18.79412686408846 0.048306093 2.3232724047273225 0.038655836 16.09277 2.3455791 9.227289 0.94141793 nan nan 3524.164 True False False False True 1.266499938997179 M "" "" ""
2332965216587822464 2332965216587822464 65263058 359.73189841344794 0.014795302 -29.12608378780078 0.014293287 4.241854491356583 0.01891134 18.38452464477608 0.021229114 2.4681715571902503 0.017466014 12.963198 1.1260328 6.100479 1.011883 3.9791903 3.9894118 4922.523 True False False False True 1.1640947253868945 "" "" "" ""
2332968034086364672 2332968034086364672 65263057 359.63330599610356 0.08328446 -29.120508120238387 0.06725896 4.377687133736599 0.09795795 18.7768979294421 0.121376984 2.5270705454019735 0.0809484 17.557852 2.8530693 10.753939 1.0203468 nan nan 3299.1719 True False False False True 0.5220448747215559 M 0.5215917901124112 0.0863034634165103 -0.11674999447686552
2332972810090290560 2332972810090019712 313888498 0.10415931398772194 0.05622219 -29.165925502158572 0.04749848 4.232254356824159 0.071987234 19.44085821041727 0.0725142 2.805392287233548 0.055939697 16.580385 2.5300875 9.712148 1.0574306 nan nan 3434.2031 True False False False True 2.0883801352138267 AG "" "" ""
2332973011952529664 2332973011952529664 313888503 0.12849757453432728 0.09358153 -29.1585295995669 0.07564614 4.606555643735983 0.11022292 19.318207440150324 0.13239138 1.9316941507775605 0.08789053 17.781836 2.7897644 11.074663 1.0064955 nan nan 3226.1875 False False False False True "" GN "" "" ""
2332978646949664640 2332978646949664640 313888540 0.01725261325964879 0.13807522 -29.001728246594833 0.126485 4.60978174471093 0.18484215 19.280311402752957 0.16374916 2.495832492593637 0.156282 18.27353 3.0908012 11.534928 1.004112 nan nan 3242.3125 False False False False True "" GMN "" "" ""
2332981120850830208 2332981120850830208 313890683 0.17308121869538898 0.16993012 -28.981270433757565 0.13916333 4.061315373518783 0.229789 19.462520931429868 0.19282095 1.8089285150817465 0.16465235 18.438307 3.0322647 11.520128 0.9925623 nan nan 3173.6562 True False False False True "" N "" "" ""
2332987344259403008 2332987344259403008 313890640 0.19736890215167086 0.07567733 -28.8442504419909 0.06382194 4.328064098443194 0.10382834 18.742323981942725 0.088871434 2.8315679076483082 0.07305955 17.249407 2.7521496 10.422903 0.96098477 nan nan 3351.1094 True False False False True 0.9118609111667619 "" 0.9119228292272255 0.001743102007761732 -0.0017158817771547596
2332995418797835008 2332995418797835008 65264970 359.8742732067875 0.13662173 -28.851877283288854 0.13264628 4.107168572927332 0.16838245 18.835767621511252 0.16878474 2.5109933225785 0.15775801 18.297419 3.1444855 11.382833 1.0562159 nan nan 3181.0938 True False False False True "" GIN "" "" ""
2332998579893766016 2332998579893766016 65264965 359.9733498217003 0.16625552 -28.831802654407163 0.17390671 4.376476070708306 0.21370034 18.338217624213637 0.24323402 2.482949066352422 0.21455777 18.633924 3.0016956 11.807421 0.93188184 nan nan 3180.875 True False False False True "" N "" "" ""
2333005344467248768 2333005344467248768 313934283 0.7034277027139929 0.012713936 -29.311722983957704 0.009705899 4.2708838929529165 0.014296424 18.682265065146787 0.01645216 2.1189154156340813 0.01106014 12.172879 0.9167013 5.3249445 1.0879166 5.0345645 1.0705261 5480.216 True False False False True 5.262132390906612 "" 5.253818489866363 0.055576408143796385 -0.057269402527786006
2333005451841565056 2333005451841565056 313934291 0.7030905069465969 0.04911959 -29.277880657415906 0.03757928 4.271864204623753 0.052866142 18.74444848452566 0.07108773 2.9385268580768935 0.04314084 16.475452 2.7894363 9.626591 1.0010954 nan nan 3283.7188 True False False True True 0.3557205260193841 "" 0.3555237711367357 0.0002580745695661135 -0.00026227526467353934
2333006169100972288 2333006169100972288 313934300 0.7181492455245568 0.14179489 -29.240574923982678 0.118649215 4.352042783740023 0.1657496 18.21065141858472 0.19190726 3.1529268622206743 0.13705403 18.524351 3.0348072 11.698784 1.0709473 nan nan 3226.4062 True False False False True "" GN "" "" ""
2333007101109005056 2333007101109005056 313934313 0.7022500349798628 0.073529854 -29.192443370546837 0.056996822 4.208747808675019 0.08931747 18.96861107931727 0.07987231 2.618485237224082 0.06452528 17.197971 3.0154676 10.318739 1.0783147 nan nan 3189.7188 True False False False True 0.393031213814967 M 0.3932215726456737 0.0015549656264470246 -0.0013682982604461547
2333008269340135808 2333008269340135808 12359187 0.8672591221923265 0.089559704 -29.135563108060357 0.077448465 4.330119143311087 0.11011146 18.96655677375716 0.097542666 2.189766022369163 0.09419817 17.708231 2.8201504 10.881727 0.99583125 nan nan 3248.0 True False False False True "" MN "" "" ""
2333010154830630272 2333010154830630272 313933972 0.6171267730254213 0.10385086 -29.179704565298866 0.092649415 4.1525977017742495 0.13694514 18.74251049116509 0.119592026 3.3584607749686577 0.10917336 17.66521 3.2695808 10.764154 1.1517555 nan nan 3074.0625 True False False False True "" GMN "" "" ""
2333010189190371456 2333010189190371456 313933968 0.6294218668782504 0.11382947 -29.16231727667775 0.09848598 4.137868254969055 0.15230216 18.16672338193108 0.13873127 2.5754974568200746 0.11582132 18.032547 3.0134811 11.127874 0.97244817 nan nan 3108.375 True False False False True "" GMN "" "" ""
2333010262204934016 2333010262204934016 313933967 0.6156130776804678 0.060690966 -29.161548266027822 0.051465698 4.20378664284272 0.076795705 18.762008698213375 0.074130304 2.971529784585639 0.0607009 16.953367 2.6315374 10.071395 0.9635368 nan nan 3370.6875 True False False False True 0.8767877140773334 "" "" "" ""
2333015480590095360 2333015480590095360 12359198 0.8610440978591339 0.14708534 -29.04543556231498 0.119545065 4.090626035229682 0.1772347 18.609902400220935 0.16452178 2.6942659221936007 0.14461094 18.35371 2.994545 11.435532 1.0241135 nan nan 3126.8125 True False False False True 2.9105508305666223 M 2.9545874340577143 0.3728422500891071 -0.47939087904717503
2333019328880804096 2333019328880804096 12359212 0.8649981189779351 0.041144073 -28.96081843552737 0.03266101 4.415031140922044 0.045777496 19.361601125380258 0.048609123 1.4869559586423369 0.04004302 15.215238 2.166751 8.437022 1.5329629 -5.1541595 6.7707324 3643.457 False True False True True 7.396393745226159 G "" "" ""
2333042143747087616 2333042143747087616 12377662 1.010036324287991 0.054456964 -28.85633013237327 0.038135327 4.157282278987776 0.06046757 18.544083929316926 0.06446347 2.1937346961152744 0.045386717 16.376144 2.4520788 9.471472 1.0447463 nan nan 3467.5781 True False False False True 1.648016999596582 "" 1.6561607716279756 0.012063929445517374 -0.010418751602081944
2333051420875627520 2333051420875627520 12393646 1.2486808961841673 0.14261287 -28.65057962198127 0.1437374 4.304992945203004 0.18983991 18.721204912611693 0.17578517 2.7220871094198658 0.18617155 18.55205 3.3699665 11.70597 1.0326279 nan nan 3126.5938 True False False False True "" N "" "" ""
2333053035783356928 2333053035783356928 12393642 1.2714472776773478 0.25781474 -28.613407290094216 0.20858377 4.3542745415547115 0.28973177 18.447819078789582 0.40189993 2.5340817583181288 0.2817261 19.145596 2.9168816 12.302301 1.0099996 nan nan 3090.4375 True False False False True "" N "" "" ""
2333061733093062784 2333061733093062784 12359266 0.9105498704409846 0.0113819605 -28.623710204969523 0.009412526 4.273252049432987 0.013772972 18.46932991455591 0.012650287 2.4672459940762086 0.010795514 12.060509 0.88895893 5.213501 0.99285716 6.2225356 0.9719254 5564.7397 True False False False True 5.067181811541446 D 4.988766808267423 0.06402964569092529 -0.05927194387272561
2333096436428744192 2333096436428744192 313891494 0.2851562521454859 0.021552673 -28.615687303931526 0.015845945 4.163822029146939 0.026569538 18.467255250231787 0.025340915 2.1295335562404007 0.01937039 11.495463 0.7784796 4.592598 1.2014942 5.609977 0.9614973 5921.288 True True False False True 3.1813510733440884 V 3.052596288120001 0.038879473051400826 -0.04959693232922113
2333106091515255168 2333106091515255168 12358822 0.45836770866421095 0.022065714 -28.43451542370759 0.018827956 4.191580497971872 0.027397648 18.948130604005016 0.026043395 2.2712498890824167 0.02156701 14.9975195 1.8620567 8.109167 1.1036605 -24.306711 8.88795 3912.5889 True False False False True 2.879907974840904 "" 2.8726092776103656 0.006152202788745509 -0.006102041404182135
2333107805206413056 2333107805206413056 313890514 0.23682278061523543 0.13596115 -28.463129536525006 0.12837104 4.305806685692426 0.19466901 19.330867849768953 0.1445792 2.7253798774193005 0.14948416 18.443226 3.0354366 11.597146 0.9468473 nan nan 3266.1562 True False False False True "" GN "" "" ""
2333110931942513792 2333110931942513792 313934399 0.7146637075169877 0.12819798 -28.605476896527012 0.120361924 4.111077594752025 0.15794247 18.633769217835567 0.149794 3.2100644925695763 0.1533115 18.24285 2.8956833 11.328263 0.93930835 nan nan 3212.4062 True False False False True "" GN "" "" ""
2333114784529096192 2333114784529096192 313934428 0.7964869548404423 0.04731872 -28.437119163766454 0.042852893 4.176820749971342 0.05565572 18.757604138371963 0.063407525 2.6054772555795624 0.052553866 16.570082 2.8015032 9.674461 0.91828126 nan nan 3299.5 True False False False True 0.8796078160887971 M 1.0438347941584913 0.1075513253576259 -0.15233057167073816
2333153679752698368 2333153679752698368 65261050 359.3536644209637 0.040802717 -29.04211018585717 0.036502164 4.442212010343229 0.047836803 18.43441398649364 0.05505333 2.1671737509894315 0.044336036 15.027495 1.9035845 8.261763 1.7768722 -16.399832 7.656087 3868.0547 False True False False True 9.437938962348168 D 8.805278553487199 0.6035672293431738 -0.7099676748798665
2333157906000519808 2333157906000519808 65261347 359.58669263051513 0.11626853 -28.97781479420397 0.10036648 4.248999482563422 0.13924654 18.321274465654763 0.15478432 2.6419345947115724 0.11844155 18.25921 3.0388622 11.396492 0.955604 nan nan 3163.4375 True False False False True "" N "" "" ""
2333161479413305984 2333161479413305984 65261349 359.47977106238585 0.07565459 -28.96201694685314 0.061616696 4.518880528621326 0.091047466 19.013494848634295 0.095222056 2.094853778515766 0.0716383 17.330866 2.817768 10.5912895 1.0261765 nan nan 3295.1406 False False False False True "" GN "" "" ""
2333202779818803584 2333202779818803584 65261400 359.55288711731026 0.098135374 -28.60392744926754 0.06544354 4.20853072301631 0.09419647 18.913702386076498 0.12142534 2.0516048331491468 0.07788983 17.143404 2.6658812 10.264172 1.0466634 nan nan 3353.4375 True False False False True 3.9653484033966904 "" 4.033555931846278 0.0868787002220186 -0.07486052183836645
2333284998377999872 2333284998377999872 65259556 359.2704634930612 0.09393454 -28.070054004016445 0.078291826 4.279639664191149 0.11055543 18.56142123569289 0.10818249 2.0763693977712974 0.089735635 17.745764 3.1351318 10.897829 0.9887323 nan nan 3081.3125 False False False False True "" N "" "" ""
2333295551112859520 2333295551112859520 65264884 359.98422300567063 0.07301402 -28.318211501153762 0.059164822 4.71010237090565 0.0869891 19.43315614301717 0.08607755 2.353694278773371 0.06922374 16.260464 2.4195433 9.60738 1.7826506 nan nan 3488.6328 False True False False True "" MN "" "" ""
2333306099552537728 2333306099552537728 65263465 359.82701226213044 0.029013231 -28.357786389109467 0.021407861 4.343040126189705 0.034088857 19.214294750706742 0.030698093 2.1747100274608417 0.024281869 15.369387 2.0220022 8.556974 1.0521188 nan nan 3763.7266 False False False False True 4.485538455307773 "" "" "" ""
2333308401655007872 2333308401655007872 65264877 359.9369108692993 0.01209219 -28.256352219582674 0.010530946 4.301145993137021 0.014395926 18.97777659667043 0.016210688 1.5813015665916703 0.01230484 12.379931 0.97788334 5.5468826 1.1133463 5.405718 0.91747016 5295.747 True False False False True 3.14477632257876 A "" "" ""
2333366022936648960 2333366022936244864 65263519 359.828606247802 0.18073942 -28.103903786444096 0.15313509 4.231511404720704 0.21418583 18.993767565388072 0.22272724 2.5831830495111454 0.17709975 18.774675 3.098917 11.903685 1.1198395 nan nan 3122.5312 True False False False True "" N "" "" ""
2333385333109198208 2333385333109198208 65262849 359.64686878587537 0.066885516 -27.839283150571784 0.05436692 4.281841957872414 0.08686278 19.423942251688437 0.08159028 2.4089842629379836 0.065916605 17.0296 2.7027168 10.184449 1.0613173 nan nan 3345.0469 False False False False True 0.7641224226496373 M 0.7629231534909274 0.10424700970827838 -0.18424760132244422
2333399210147261312 2333399210147261312 313888779 0.015569089487326111 0.31431118 -27.728572248393345 0.2292488 3.6905997696039643 0.31834483 19.74073102254189 0.8210577 1.9745944222494642 0.3027392 19.099104 3.2294025 12.125094 1.0214077 nan nan 3070.6875 False False False False True "" IN "" "" ""
2333441816222886528 2333441816222886528 327995822 1.5360760212724942 0.16397576 -28.251593516488317 0.14184953 4.237335629959272 0.24970023 18.930025608595376 0.17060547 2.5506488225264015 0.17129205 18.646883 3.20471 11.777727 0.9929429 nan nan 3066.3125 True False False False True "" N "" "" ""
2333442542073120128 2333442542073120128 327995823 1.513473202170138 0.05332345 -28.254685033930333 0.046307825 4.283948579959989 0.08256996 18.92587165489191 0.056300048 2.6953960343327896 0.055672687 16.597773 2.485156 9.75355 1.0242573 nan nan 3429.664 True False False False True "" N "" "" ""
2333465253860212352 2333465253860212352 12417942 1.8331181097087978 0.15749164 -28.161318915074116 0.09449633 3.967674606309919 0.1616376 18.636393560221734 0.14473514 3.1516326644256933 0.11022053 17.924456 3.0112553 10.959213 1.0226272 nan nan 3177.875 False False False False True "" GMN "" "" ""
2333832353305053312 2333832353305053312 313933575 0.5556727409203821 0.015998352 -27.06717905706982 0.013585007 4.341402205821525 0.022536786 19.13334628893768 0.019784182 2.6201355062875944 0.016366718 10.129521 0.52801037 3.317109 1.1560425 5.8878694 0.26901367 0.0 False False False False True "" AMN "" "" ""
2333895128547040768 2333895128547040768 12418819 1.8715045115423024 0.013615098 -26.70011977406193 0.0110485405 5.100669122553706 0.015959604 17.679051651504366 0.015136019 2.3894550298077215 0.012551654 12.069838 0.9584322 5.6063423 1.1874286 12.725152 0.6407729 5347.052 False False False False True 9.77524201607307 D "" "" ""
2333990820418626048 2333990820418626048 34038398 358.58192201487685 0.04395657 -28.58375500639508 0.036377847 4.38170735302907 0.057445858 19.222327013932023 0.049134854 1.8493440632484166 0.041393362 16.42842 2.5372543 9.633038 0.9482033 nan nan 3423.7578 False False False False True 0.8469246978935666 "" 0.8475396732925509 0.0027936224545720423 -0.002729835321213292
2334037755821523968 2334037755821224576 65259588 359.253456448449 0.018049795 -27.92326011897625 0.017466178 4.3211793800271865 0.024718795 18.987410795284262 0.023395088 1.9105640486314446 0.020427844 10.341326 0.58403015 3.51857 0.9686615 4.955951 0.7300785 6430.0376 False False False False True "" ANV "" "" ""
2334127228579890816 2334127228579890816 34037004 358.48382535985786 0.021359311 -27.47245341974256 0.01862072 4.239909695920247 0.028564144 18.4238505085572 0.024545496 1.5574841967518793 0.021878159 14.805368 1.8011646 7.9417286 0.9882746 -0.20477363 6.4021173 3965.7148 False False False False True 5.700789046019743 "" 11.590842456560502 0.09100167987033636 -0.0960420506313735
2334138636012819328 2334138636012819328 65260831 359.3634570919215 0.01857559 -27.693084237435023 0.016266825 4.125127385119123 0.024026623 18.486758356241197 0.02256577 2.119757895007252 0.018844204 14.590165 1.6678419 7.6675014 1.1033981 4.6327147 4.1667295 4109.3247 False False False False True 4.275223697221568 "" "" "" ""
2334148870920034432 2334148870920034432 65258955 359.1361064852146 0.16000883 -27.75981645633663 0.1386958 4.270982110665523 0.20020801 19.070604397430913 0.20943117 1.9317690942119103 0.17296214 18.509752 2.9458084 11.651643 0.9936403 nan nan 3224.8438 False False False False True "" N "" "" ""
2334177599956226688 2334177599956226688 65264746 359.9459508936635 0.011258054 -27.32805626203832 0.010207311 4.23983084278528 0.014375185 18.613020886535217 0.012086359 1.7612672040143171 0.012004139 12.352202 0.9461365 5.4885626 1.0370754 5.1825423 1.827534 5384.366 False False False False True 5.5844160034222945 "" 5.617197669496654 0.151805069142533 -0.18321437749635905
2334344141607843072 2334344141607843072 33984946 357.5699015868836 0.08385741 -27.500029390587184 0.07307712 4.444376708795607 0.09035962 18.92345468540259 0.10557108 1.8885873202933157 0.087497585 17.304207 2.8042336 10.531744 0.9518427 nan nan 3301.2188 False False False False True "" MN "" "" ""
2337428203003985536 2337428203003985536 33983824 357.4051322403492 0.03362372 -26.54640314766085 0.03486043 4.4084134789065175 0.042862844 19.148190571795098 0.03741202 1.8069891991212887 0.040021066 15.379396 2.0898256 8.59831 1.28821 11.024745 9.874246 3702.457 False True False False True 0.4982711298634345 "" 0.49823529050807486 0.0002845977725694504 -0.0005110368592993186
2337428203003985792 2337428203003985792 2051885186 357.40423302937546 0.09313433 -26.546650416425116 0.093957566 4.323434895464852 0.11631933 19.68498917557849 0.104892805 1.8382342365597713 0.10828371 17.716703 2.9122639 10.886457 1.0081964 nan nan 3179.6562 False False False False True 0.49827112917074967 "" 0.4981999696651027 0.0003373112293653113 -0.0005472439261995365
2337745132935647616 2337745132935647616 33911668 355.96637543211483 0.07804784 -25.858916908997184 0.083176225 3.8903166333289287 0.106786825 18.44856909710243 0.09262421 1.6096971744412296 0.094510265 17.173712 2.9399462 10.155536 1.0843399 nan nan 3297.9375 False False False False True 0.39302974114085987 "" 0.39322899167853786 0.0004546459513478651 -0.0005291409118025614
2337807186622834432 2337807186622834432 33982457 357.29732874935456 0.08863663 -25.536870928442312 0.07871487 4.185385035145041 0.10661123 18.65258430793934 0.109378584 1.7381659102501708 0.10456048 17.464382 2.8174496 10.57512 0.9831221 nan nan 3302.4062 False False False False True "" MN "" "" ""
2337963562088065024 2337963562088065024 34037390 358.45809801902635 0.16118011 -25.413287557515744 0.13554618 4.087255233051587 0.19058111 17.793866947095715 0.1959594 1.507296249197311 0.16429728 18.607403 3.2212887 11.690122 1.0067881 nan nan 0.0 False False False False True "" AMN "" "" ""
2338231598111148672 2338231598111148672 33986209 357.6462147522494 0.010952523 -25.041024111224438 0.011194942 4.25673420823781 0.013080704 18.077187948044138 0.013099524 0.36506993222157075 0.013432703 12.308812 1.1758022 5.453472 0.9987724 12.51321 3.7768412 4811.4526 False False False True True 6.84142644851514 AD "" "" ""
2338381479585638400 2338381479585638400 34037652 358.58257834441355 0.0111811925 -24.184742592046565 0.009652168 4.471991280074749 0.013631906 17.49722216207474 0.013378646 1.9759229756335355 0.011498747 12.320665 0.8948755 5.572336 0.9659572 -34.978355 1.0433466 5545.313 False False False False True "" MN "" "" ""
2338567292755240704 2338567292755240704 270461092 355.54897628988607 0.060614053 -25.47265493142454 0.074589916 4.318094152563961 0.08073643 18.365638722761858 0.077541344 1.2754299284267434 0.08249276 16.897947 2.6170025 10.0695715 1.0671115 nan nan 3379.6094 False False False False True 0.6925408276105773 "" 0.6929860018616575 0.00104206416797481 -0.0009028144314510156
2338573035126563840 2338573035126563840 254300598 355.41657768091676 0.02152588 -25.324156436561708 0.02321745 4.467705203779199 0.026375338 17.87517461261914 0.026404124 3.119289837227231 0.027873434 10.223173 0.56839657 3.4719324 1.5916888 0.44743448 1.2968014 6459.9395 False True False False True "" MNV "" "" ""
2338588084691975936 2338588084691975936 254299500 355.1261586052348 0.0115077775 -25.248335449172878 0.013147425 4.09730695428557 0.0151804555 17.105654118593545 0.014467006 1.2972851508741994 0.01493562 13.109455 1.1458349 6.1716166 1.092533 11.095988 2.681026 4880.0938 False False False False True "" ADN "" "" ""
2338628869701446272 2338628869701446272 33911474 355.9006908586712 0.017878627 -24.816177931513277 0.016522273 4.122178269487427 0.02198959 18.093513460701164 0.020075854 1.0670080588233166 0.018403508 11.273636 0.71890736 4.349182 1.136751 5.000145 0.58040017 6101.286 False False False False True 4.4855285822172 "" "" "" ""
2339080734620775936 2339080734620775936 33947573 356.93425425193834 0.048099857 -24.27630821074519 0.03639006 4.062667683193321 0.05447943 17.582160192108798 0.06342439 2.059260050120093 0.042106006 15.700142 2.4169645 8.748116 1.1329781 nan nan 3484.3516 False False False True True 0.5311683210446747 "" "" "" ""
2340168284764629760 2340168284764629760 2051910135 359.9855760565355 0.15356272 -22.35104511289982 0.11172787 4.18899790823023 0.19057997 19.46513665234217 0.18224886 3.9134628639253632 0.13532925 18.40484 -0.1648941 11.520132 0.983096 nan nan 0.0 False False False False True "" N "" "" ""
2341265876542327168 2341265876542327168 89563847 358.2917434513227 0.015476852 -21.286804185919685 0.011791154 4.016872503320057 0.016552811 18.17331609182703 0.01804191 0.2511722319366698 0.013945468 11.873874 0.8785753 4.893749 1.0335691 20.707666 0.76120555 5594.072 False False False False True "" AMN "" "" ""
2344195005582967040 2344195005582967040 610091883 13.741640205134207 0.14488734 -26.839783622268257 0.13233915 3.962982008404751 0.20601131 17.54737096600492 0.17227519 3.9034208789629794 0.20779045 18.39598 -0.17742348 11.443954 0.9815526 nan nan 0.0 False False False False True "" N "" "" ""
2346595583063882624 2346595583063882624 246892180 8.943383793629904 0.18358105 -26.089149826618975 0.11157319 4.551262794197781 0.23145993 18.474756255655688 0.25746408 2.593393197787317 0.20389166 18.8434 3.148344 12.066141 0.966493 nan nan 3080.4375 False False False False False "" "" "" "" ""
2346946228489641984 2346946228489641984 43363682 9.83086383575666 0.05451222 -25.69769602526089 0.04213208 3.832709753424815 0.072049215 18.16186117764482 0.07329201 4.319581448581155 0.07601168 16.745113 2.824088 9.682811 1.1282312 nan nan 3284.6562 False False False False True "" IMN "" "" ""
2378649782987044480 2378649782987044480 303050901 351.3345156834151 0.04757278 -27.351871556485865 0.057979956 4.37914416081276 0.05920981 18.53990201202599 0.058807254 0.7782822609450663 0.06403074 16.324644 2.4871159 9.527364 1.111878 nan nan 3451.7656 False False False False True "" DGN "" "" ""
2378724141756326272 2378724141756326272 332517075 350.897935309908 0.03543987 -26.980491306552207 0.037690178 4.162651826872856 0.042283744 17.630353521937813 0.046221316 0.7540288850744168 0.05079775 12.454209 1.1413326 5.551344 3.2591693 -2.579262 7.074437 4894.103 False True True True True 0.575894021244825 "" "" "" ""
2379608217824649984 2379608217824649984 13075509 348.51634615002683 0.06540406 -27.052105017268815 0.04877084 4.119202770237254 0.060170017 18.424497471829216 0.0649467 1.4070897317138145 0.05855969 16.521883 2.5025368 9.598324 1.0052891 nan nan 3448.2031 False False False False True 1.6381235200800197 "" 1.6492175303573129 0.012288228450414884 -0.013227389842049853
2380215320041674624 2380215320041674624 303316072 351.89093071520745 0.015589575 -26.51870584747573 0.018322848 4.225615374847814 0.021352349 18.629438000187232 0.017914668 1.6827559583106122 0.02043006 10.108507 0.5225401 3.2375164 1.0985826 0.20956078 1.1170212 0.0 False False False False True 9.775157212289908 A 9.828871363116216 2.1108601921836065 -2.787763105132182
2380327504587587712 2380327504587587712 303821567 352.2050390884836 0.029175194 -26.0400462381047 0.030798858 4.144659751431269 0.037382945 18.432262189710432 0.04201334 1.4587210173187475 0.032620702 15.411239 2.0196133 8.4993515 0.84744745 nan nan 3761.1172 False False False False True 1.0207379802343426 "" 1.0212146134448175 0.0036654135498699336 -0.005573819610083186
2380571935471330560 2380571935471330560 332509070 350.76131385199733 0.014887151 -25.41783139416304 0.011088337 4.3663425578763775 0.01525205 18.983805423016467 0.019896997 1.4447568984510941 0.012971821 12.168155 0.91467285 5.3680286 1.1110983 -1.853121 1.0150924 5493.067 False False False False True 5.584366030559458 "" 7.430227370309845 3.179425882249708 -2.1365389164261934
2380661687403044608 2380661687403044608 303050463 351.3541942159302 0.0172591 -25.191748199691183 0.015608492 4.214050131411501 0.018885905 19.065668815162322 0.021337647 1.772262573014528 0.018846417 13.029574 1.1215487 6.1530857 1.1163194 6.8530965 2.785198 4930.9697 False False False False True 5.822088038933404 A "" "" ""
2381024556304313472 2381024556304313472 2051955413 352.24298644217475 0.016461456 -24.860090419478304 0.01204523 4.16296747828581 0.017008426 18.392284995854865 0.019615509 1.104557080233484 0.014395469 13.513937 1.2587976 6.6110716 0.99985766 3.6689992 2.4178607 4655.4014 False False False False True 7.601896623582402 D 7.521771774148446 0.17603724409975285 -0.2054107649710648
2381116537324391168 2381116537324391168 303823241 352.3981820271904 0.07949797 -24.292730247862043 0.09258988 4.247594516790676 0.10342239 19.492066021677147 0.11084189 1.8774012384942222 0.11286789 17.506954 3.1149597 10.645157 1.0091027 nan nan 3114.9688 False False False False False "" "" "" "" ""
2381121656925381120 2381121656925381120 303822187 352.1071899971538 0.14044753 -24.358579914948447 0.1516409 4.222322990742719 0.16661109 18.03364323657175 0.16983199 0.5677527593822189 0.17244446 17.82975 3.13558 10.956924 1.0518018 nan nan 3143.4688 False False False False True "" N "" "" ""
2381518310040093568 2381518310040093568 332507151 350.5864712604654 0.023886504 -24.49643090355327 0.01925045 4.221745563225945 0.025033586 19.0180267900835 0.033501294 1.7163045340341814 0.025474878 14.7224655 1.7719841 7.84964 1.0439932 3.194345 8.592965 3993.042 False False False False True 8.552619188587894 "" "" "" ""
2381816273396186752 2381816273396186752 9071730 350.27840435707844 0.079258904 -23.725837828386172 0.091640696 4.330126024281892 0.10671437 18.75217431272015 0.10477857 1.396300355982874 0.10895894 17.413494 2.8319473 10.587927 0.9797684 nan nan 3256.9375 False False False False False "" "" "" "" ""
2381831907077600512 2381831907077600512 9056381 349.98320414017377 0.14445731 -23.545597807714863 0.1791821 4.023450979820693 0.18324329 18.21815516145035 0.20336245 1.635568587673453 0.27574798 18.035696 3.1604671 11.096079 0.9960349 nan nan 0.0 False False False False False "" "" "" "" ""
2382008245549607808 2382008245549607808 9165884 352.08834038566624 0.019100742 -23.5041925736816 0.016850192 4.280333148214188 0.022148479 18.402678357619976 0.021786507 0.49424041101125504 0.020722752 11.210944 0.7329321 4.36765 1.0015529 3.2846086 1.1228985 6065.772 False False False False False "" "" "" "" ""
2382103452089514496 2382103452089514496 9178444 352.44080149086693 0.11164561 -22.91900734959131 0.13103476 4.185672047813885 0.13656496 18.220611263374717 0.1563885 0.6717129079081678 0.18942457 17.971249 2.8656578 11.083807 1.1017236 nan nan 3256.5625 False False False False False "" "" "" "" ""
2382143996580392832 2382143996580392832 9103293 350.7144023234672 0.11236214 -23.63527094230974 0.102508746 3.865984879634237 0.11857668 17.339027015414757 0.14544779 0.5401146154396752 0.12155885 17.67411 2.9880638 10.651652 0.9279662 nan nan 3214.5 False False False False False "" "" "" "" ""
2382399396811530752 2382399396811530752 9157251 351.6715325023624 0.072580695 -22.158244567639205 0.0654496 4.300749393496824 0.088066146 18.64707439740687 0.08796849 0.42637136997671277 0.0812578 17.118029 3.0043392 10.28125 1.0227509 nan nan 3206.8438 False False False False False "" "" "" "" ""
2383031341119092992 2383031341119092992 13066796 347.78175555463093 0.020094967 -25.14572480241953 0.017581742 4.235719121600029 0.022121346 17.587607126351315 0.029362276 1.3350536117055865 0.02227242 11.460543 0.7880821 4.5950623 1.2134477 -2.0440528 0.9519378 5894.583 False True False False False "" "" "" "" ""
2383189189757275264 2383189189757275264 13067253 347.8662719935532 0.03782466 -24.641447238071837 0.030748138 4.0559262214646825 0.03930246 19.500754759705664 0.058625225 2.033570754902679 0.046859846 15.262363 1.993968 8.305041 1.1246171 40.367985 6.7022815 3787.0469 False False False False False "" "" "" "" ""
2385145392741745152 2385145392741745152 8999230 348.9697020846976 0.11501013 -22.50900776266388 0.10951911 4.156918851487914 0.13798739 17.69424679037326 0.1307389 0.528276722513549 0.15261222 17.67858 2.8618126 10.779333 0.97960985 nan nan 3285.125 False False False False True "" GN "" "" ""
2385408553978384128 2385408553978111488 2052007188 351.2832060927964 0.08341665 -22.043275326801318 0.09153095 3.8658783183489063 0.103680044 17.78412164503431 0.10028048 0.42283381702113865 0.09937613 17.341179 2.7465687 10.310182 0.9446682 nan nan 3303.4375 False False False False False "" "" "" "" ""
2385428757504547072 2385428753208705280 9144320 351.2220064236161 0.072049335 -21.78337408880573 0.077585645 4.10536925765274 0.08280641 17.784889718555053 0.09102653 0.3855261003370008 0.093036376 16.7309 2.5613012 9.803762 1.0323031 nan nan 3379.0938 False False False False False "" "" "" "" ""
2385459372031148672 2385459372031148672 9101080 350.66805376079816 0.11060547 -21.861446679548997 0.14197966 4.170280933517499 0.14407644 17.545650358339195 0.1415037 1.0578993050189718 0.15384075 17.778227 3.0840645 10.88442 1.0401243 nan nan 3147.5312 False False False False True "" N "" "" ""
2385897561774294528 2385897561774294528 204351366 347.48871190773883 0.019318527 -22.429815934827293 0.018660812 4.063472956684531 0.021984296 17.510283992726677 0.023985326 0.16831418987339675 0.02168987 14.631746 1.6783915 7.6761885 1.0668668 8.79205 4.179199 4084.5518 False False False False False "" "" "" "" ""
2386987143437913216 2386987143437913216 270460777 354.23574364963275 0.013949355 -24.087450905898383 0.016047442 4.1096741400748735 0.018860303 17.60104037423159 0.016252892 0.16259379555248157 0.01795982 13.827759 1.4477711 6.897047 1.1148438 -3.9444427 4.1154966 4362.999 False False False False True 9.775188696474995 "" "" "" ""
2387042737494674304 2387042737494674304 89500256 354.53271913356286 0.060829774 -23.474179784570097 0.062294047 4.3676108141448555 0.08898512 18.97964322651645 0.0721621 1.1621670312284924 0.06561304 16.542206 2.4913101 9.7354555 1.0563936 nan nan 3450.8203 False False False False True 0.8910649979510067 M 0.894574568433329 0.13338124123030326 -0.16655438214305474
2387418044621276160 2387418044621276160 441490795 353.838904647211 0.043896537 -22.814725865004366 0.05187698 4.176384647465209 0.057291634 18.26737885540166 0.056474525 0.6750160518206895 0.053508267 16.182459 2.3696995 9.286839 1.0138613 nan nan 3504.4375 False False False False True 1.4398210185079052 "" 1.4468145657702296 0.005555475544262611 -0.005253660465518228
2387435087051368192 2387435087051368192 326525033 354.01457735891097 0.014345093 -22.406912627531685 0.014750784 4.0813797935983045 0.01771206 17.926428236986915 0.019936977 0.7135258102279616 0.016421622 12.164346 0.8944731 5.2185154 1.0772151 3.0221832 0.9300313 5543.366 False False False False False "" "" "" "" ""
2387873315449867008 2387873315449867008 66439259 355.27931860158446 0.10341296 -21.675424568996178 0.10955904 4.397124655746678 0.15727894 19.217373572942385 0.13565375 2.7812028872817236 0.107342936 17.393028 2.4617481 10.585334 1.1070518 nan nan 3441.6484 False False False False False "" "" "" "" ""
2388048236582613760 2388048236582613760 441463009 353.03011953509696 0.08948522 -22.979919449774727 0.085432045 4.306847201976302 0.10672437 18.902560230674855 0.11494916 1.1714490857925333 0.102098465 17.501347 2.7717857 10.6655 1.0423825 nan nan 3304.9375 False False False False False "" "" "" "" ""
2398867259201827072 2398867259201827072 204328796 347.20212931498037 0.10732419 -19.641141501100833 0.108558275 4.082342230950105 0.13378853 17.26160963885739 0.14465886 1.9969428068985964 0.13689075 17.653637 2.8243866 10.724711 1.0548755 nan nan 3259.4688 False False False False True "" N "" "" ""
4988131174549000192 4988131174549000192 180999156 16.214725936349023 0.053117443 -39.920670853789424 0.06125306 4.04042971509632 0.10088876 17.373169840620392 0.07095324 7.278816421006701 0.08953796 17.792315 3.085987 10.838522 1.0047631 nan nan 3158.0938 False False False False True "" N "" "" ""
4989174954680437760 4989174954680437760 180286488 14.6875410351591 0.07173368 -38.91757112449329 0.057215873 4.02684378458679 0.111147106 18.069227677177146 0.07616087 6.76179206628945 0.085187465 17.965832 2.985529 11.00851 0.98178256 nan nan 3232.2812 False False False False False "" "" "" "" ""
4989442586978853888 4989442586978853888 160033231 17.0454507381208 0.09482109 -38.17434484917152 0.08138034 3.8354899871265045 0.13786909 17.344874403238663 0.09151149 7.117906469082277 0.117207065 18.225723 3.1810741 11.201554 1.039526 nan nan 3113.7812 False False False False False "" "" "" "" ""
4997849212366033408 4997849212366033408 115693579 7.0790097262054745 0.014688407 -37.53064953740718 0.012313701 4.245052291600727 0.02032321 19.070322417033914 0.013706155 5.1198610505989794 0.018295702 11.053042 0.71047497 4.1921663 1.0818052 5.916286 0.8447215 6128.991 False False False False True 1.753670437712051 "" 1.7371151587979472 0.023486767917569207 -0.04212548233249458
4998833515791157888 4998833515791157888 120608951 5.056997686318725 0.0632542 -36.80431471905369 0.05229225 4.559791224500808 0.095263004 17.618834182263623 0.068861835 5.83678886845384 0.09761784 17.52295 2.6715374 10.800987 0.9826436 nan nan 3370.5781 False False False False False "" "" "" "" ""
4998990024399307264 4998990024399307264 251825035 5.746800176323671 0.03793313 -35.84371316068871 0.03187655 4.0879219698709175 0.057389677 18.629243636239813 0.041672748 4.846946747510153 0.05721272 16.674213 2.4463482 9.734596 1.0258973 nan nan 3475.1875 False False False False False "" "" "" "" ""
5000093036424947456 5000093036424947456 179285432 12.682122960684367 0.10574994 -37.704935061522754 0.12810607 4.140339116596022 0.1740293 17.730578746263337 0.10824507 6.172383645642332 0.13620539 18.532688 2.9828262 11.630728 0.98153555 nan nan 3225.5625 False False False False False "" "" "" "" ""
5000232987934823808 5000232987934823808 117642971 9.725269798136084 0.067470685 -39.23621721942056 0.070972115 4.095217820259326 0.09308343 17.618203242131393 0.07559907 5.690094526302044 0.10194489 17.546959 2.8628464 10.616247 0.9379565 nan nan 3230.2812 False False False False False "" "" "" "" ""
5000443402676998784 5000443402676998784 117395325 9.43861159029491 0.041066494 -38.86649187177983 0.03772576 4.504418544607924 0.054064754 18.697559436720045 0.040953062 5.319790252506794 0.052485198 12.406856 0.9724026 5.6692305 4.0662208 4.7101955 0.9187329 5317.139 False True False False False "" "" "" "" ""
5000846133170300288 5000846133170300288 183565555 11.819185150954455 0.12590218 -37.568151113550684 0.14373581 4.313179351149075 0.18745977 17.745264774964404 0.13249944 6.019882465865267 0.21042876 18.845516 2.9888935 12.003152 0.90685743 nan nan 0.0 False False False False False "" "" "" "" ""
5001183305283514368 5001183305283514368 118586990 10.830194863112467 0.08260851 -36.54489209762314 0.08898684 4.178698350209664 0.12922949 18.527642791345702 0.087106735 5.819228740352981 0.13651444 17.96157 2.95689 11.07049 0.9655362 nan nan 3213.2188 False False False False False "" "" "" "" ""
5001403001450449280 5001403001450449280 180445032 14.862590501393916 0.06315923 -37.51676627420645 0.045485288 4.326994569098326 0.100050025 16.62447101149601 0.06232951 7.131137334965741 0.07239968 17.407066 2.8731422 10.580563 1.0603353 nan nan 3263.6875 False False False False True 0.5007950090721319 "" 0.5009989815485337 0.0015892002461497245 -0.0016403406012482913
5001636514527898112 5001636514527898112 179679367 13.36094098516733 0.08436315 -37.00639943060887 0.07960333 4.145716803263333 0.12402003 17.8416926405799 0.07770695 5.993484873439307 0.08218663 17.6192 2.8172512 10.714527 0.9969702 nan nan 3288.1562 False False False False False "" "" "" "" ""
5001758182361825152 5001758182361825152 179823272 13.568324571122092 0.111656785 -36.53222758006776 0.115578 4.395293875211112 0.18477917 18.402308420756828 0.11048797 6.022480106555475 0.12773855 18.709457 3.1294823 11.895161 1.0091271 nan nan 3114.4375 False False False False False "" "" "" "" ""
5002460628557152000 5002460628557152000 183584970 12.428197231915034 0.12935789 -36.29988968394766 0.17844321 4.182042683750196 0.21472089 17.568355167295927 0.13813162 5.635849062816208 0.26745367 18.872728 3.2043228 11.987108 1.0044702 nan nan 3112.2188 False False False False False "" "" "" "" ""
5002486127778335488 5002486127778335488 179284364 12.715832624576258 0.023847017 -36.16031946433221 0.027551683 4.071508896660613 0.043682415 17.628866382964375 0.021564936 5.580067021544868 0.04373828 15.390587 2.0039606 8.441215 0.9895029 nan nan 3777.586 False False False False False "" "" "" "" ""
5002486437015979904 5002486437015979904 179283132 12.70970160892682 0.16001311 -36.12626951489691 0.19714843 4.009005318983759 0.29300445 19.746067576259048 0.14609247 5.064474936502786 0.3253973 18.900656 2.9418716 11.980681 0.979226 nan nan 3156.9062 False False False False False "" "" "" "" ""
5002840926436899200 5002840926436899200 66399231 13.106962846225176 0.016313627 -35.05183041738903 0.02038527 4.3170703568089825 0.024954561 17.25320338471192 0.016683646 2.604146729294115 0.03094579 12.006856 0.8594065 5.182225 1.8921698 17.039711 1.0413322 5661.3438 False True False False False "" "" "" "" ""
5002949331411565440 5002949331411565440 66435854 14.329197744695959 0.0708338 -35.25167313370607 0.052739706 4.478868642648709 0.13434888 18.207608095909173 0.061825063 5.856526512095172 0.06598034 17.869148 3.0681534 11.099567 1.019604 nan nan 3147.4375 False False False False True "" N "" "" ""
5003618311222162304 5003618311222162304 116882119 8.503442118708621 0.08513244 -37.57531472441183 0.086211644 4.319962605958201 0.12480541 18.962829723647722 0.085461006 4.823740202037753 0.12597448 17.93486 2.9442291 11.102746 0.9525993 nan nan 3215.0 False False False False False "" "" "" "" ""
5003748775148505728 5003748775148505728 117396614 9.190728502402857 0.08513759 -37.01248243998408 0.098157845 4.150253878324628 0.13077874 18.536691721057696 0.09080153 5.280728759259901 0.14876027 18.163076 3.0657387 11.261116 0.98608893 nan nan 3140.0 False False False False False "" "" "" "" ""
5004199544851456384 5004199544851456384 251879165 9.797239871355513 0.08643926 -35.83158248244434 0.08594573 4.112027480710611 0.12971707 18.20870924128037 0.0911041 5.565643264279028 0.13050061 18.029167 2.9586563 11.110989 1.028786 nan nan 3230.0938 False False False False False "" "" "" "" ""
5004298947574731392 5004298947574731392 251881167 9.97977833577654 0.048477348 -35.58268555531972 0.052794423 4.179197702160648 0.07994666 17.485279720284126 0.04642066 4.790221559141301 0.078165725 17.09985 2.6441917 10.206951 0.9597301 nan nan 3370.1406 False False False False False "" "" "" "" ""
5004514142616042368 5004514142616042368 251879321 9.881218666040251 0.041575216 -35.15149957654502 0.05124295 4.697796852932733 0.0687722 16.936636798760382 0.04184993 1.80820520829748 0.079654954 17.098238 2.6699 10.446169 0.9709403 nan nan 3350.6719 False False False False False "" "" "" "" ""
5004777299556925440 5004777299556925440 116418018 7.990743564343281 0.08783384 -36.070224960800935 0.100358196 4.559060735588533 0.1478932 19.010578934662433 0.08638275 4.5314437206868305 0.16720213 18.184475 3.0560226 11.442951 0.9751943 nan nan 3199.75 False False False False False "" "" "" "" ""
5005296685657491200 5005296685657491200 251854659 8.533573503530565 0.0130241895 -34.76488475036146 0.014523799 4.185045215862005 0.021931244 18.3914451180529 0.013157714 4.21969427764524 0.023653654 10.313753 0.5536337 3.4217634 1.260496 2.190195 1.2434376 0.0 False True False False True 0.7556825340494575 A 0.7546996628282857 0.0011463408310374845 -0.001272289821474093
5005327575062296704 5005327575062296704 251854734 8.499179110736478 0.07341521 -34.29900886111421 0.08647984 4.312066122387109 0.1273663 19.343141468755814 0.07517997 5.035797383342221 0.13593386 17.970057 2.9899254 11.13421 0.9989278 nan nan 3223.4688 False False False False False "" "" "" "" ""
5005342448533178752 5005342448533178752 251860582 9.218110253434933 0.09597772 -34.610841727404114 0.10602704 4.010034548191903 0.15538745 18.78372869820813 0.09655224 5.20626410019238 0.16109605 18.375238 2.9767513 11.423212 0.9966438 nan nan 3146.25 False False False False False "" "" "" "" ""
5005364477421119360 5005364477421119360 251876821 9.486324036381713 0.020582741 -34.510588298767246 0.022510586 4.180435871054493 0.030765831 18.37014325090402 0.021083694 5.209304236986204 0.036195032 15.349409 2.0194502 8.455603 1.050634 -42.262524 9.581346 3768.6406 False False False False False "" "" "" "" ""
5005441615033768064 5005441615033768064 251860448 9.204206529479833 0.05998364 -33.97473802481446 0.047257178 4.1616088863718295 0.07265304 18.476524503233755 0.07986811 3.492499716045991 0.07687415 17.004812 2.9307747 10.102852 1.0395541 nan nan 3211.9375 False False False False False "" "" "" "" ""
5005545377147950848 5005545377147950848 251847708 7.260488641191006 0.09884828 -34.44449755006156 0.09143718 4.378812669589395 0.16220383 19.474573132726782 0.10465473 4.963355646581066 0.16424341 18.340126 3.227335 11.524888 0.99659526 nan nan 3110.0 False False False False False "" "" "" "" ""
5005558708726452096 5005558708726452096 251847688 7.190299351374993 0.12987062 -34.325177666564926 0.12426358 4.720511781472621 0.21877015 19.111548480372242 0.1373963 4.766110172149595 0.23378666 18.702389 3.1458569 11.984362 0.9292521 nan nan 3074.0 False False False False False "" "" "" "" ""
5005628562074609792 5005628562074609792 251854106 8.338988645137258 0.13681248 -33.96558820959642 0.106763795 4.116603547602623 0.15686671 18.31267440119664 0.18891354 4.036470414551946 0.1564107 18.138844 3.0753212 11.226057 0.9777437 nan nan 3159.5625 False False False False False "" "" "" "" ""
5005660658366072704 5005660658366072704 251858226 8.863041773608176 0.051824387 -33.45166191487885 0.04384863 4.242787049874154 0.06996406 18.0335183623235 0.056345545 4.253143444405609 0.06933663 16.797577 2.6050177 9.934858 1.0254749 nan nan 3400.4219 False False False False False "" "" "" "" ""
5005725495192352384 5005725495192352384 251856103 8.6238033571349 0.023153007 -33.24764885182745 0.018047819 4.166393267817496 0.028341955 18.299992290906683 0.025330463 4.6065611384693055 0.029580144 15.165514 1.9123907 8.264458 1.0249768 -11.301202 5.828904 3862.4824 False False False False False "" "" "" "" ""
5005785556014915712 5005785556014915712 311091416 11.194563819879695 0.021744844 -35.02153147612468 0.021642778 4.079229828655346 0.031646684 17.86858525151643 0.020274924 5.025703553184309 0.03252615 15.3844795 1.9959259 8.437763 1.0109377 nan nan 3789.4727 False False False False False "" "" "" "" ""
5005833071237796480 5005833071237796480 402112509 11.238367504784428 0.11164009 -34.96377843569206 0.116111346 4.1832615645797855 0.16649905 18.16699034582701 0.111115895 5.542830029812503 0.1678029 18.41764 3.0781975 11.530199 1.0335485 nan nan 3176.25 False False False False False "" "" "" "" ""
5006214537348645120 5006214537348645120 402129358 11.512647627372711 0.055214994 -33.645526428807464 0.043806676 4.3350412850218065 0.06996185 17.77681466629046 0.071124285 4.395075068860506 0.065949835 16.883131 2.6897802 10.064131 1.0454408 nan nan 3363.9844 False False False False False "" "" "" "" ""
5006953031205741440 5006953031205357312 251875388 9.339596271657173 0.09739257 -33.7003292150424 0.085487 4.2960549195817865 0.12547535 18.594039011225323 0.11503103 4.583443400294322 0.1286242 17.905983 2.8774052 11.063619 0.9886938 nan nan 3239.5938 False False False False False "" "" "" "" ""
5007046386614294784 5007046386614294784 251885936 10.67199732171915 0.035092264 -33.021251740672604 0.033095937 4.249335600991025 0.046637293 17.63997269060284 0.039401904 4.14769411123212 0.05228462 16.14168 2.3960104 9.282648 0.9428706 nan nan 3493.0938 False False False False False "" "" "" "" ""
5007219074363753472 5007219074363753472 251875565 9.291735008953864 0.0902706 -32.69648903490892 0.07562639 4.4380903786008306 0.11884854 18.48510228874277 0.10273818 5.007626561444203 0.12400388 17.890484 2.947916 11.108442 0.98885393 nan nan 3222.1562 False False False False False "" "" "" "" ""
5007283297010294656 5007283297010294656 251859233 8.979742883659181 0.092356384 -32.497497234263506 0.08305676 4.399752105363658 0.1218255 19.064660481909346 0.116844594 4.74968593536947 0.13348666 17.962748 2.9996758 11.164518 0.9909735 nan nan 3163.75 False False False False False "" "" "" "" ""
5007424206297575296 5007424206297575296 616592855 9.661799320769163 0.056113485 -31.787107385792897 0.044726204 4.301097150724631 0.06886757 17.77425419821906 0.07273341 3.475139765932609 0.073981315 16.667528 2.8195724 9.832613 1.1412957 nan nan 3256.3125 False False False False False "" "" "" "" ""
5007424206297575424 5007424206297575424 616592856 9.662490618320561 0.04669061 -31.78694148105663 0.034655824 4.113651618509701 0.05776309 18.54545018877789 0.055920035 4.3319500147096175 0.05725387 16.326843 2.73007 9.4006 0.9528321 nan nan 3298.7656 False False False True False "" "" "" "" ""
5030854902164724224 5030854902164724224 66413184 13.88473016764787 0.06959146 -31.24999039264085 0.061381135 4.121536000706735 0.10177241 19.353746038150025 0.06631328 5.961841339705979 0.1007652 16.939405 2.6202412 10.022124 0.9901824 nan nan 3372.0156 False False False False True 1.5486591259538298 "" 1.5483383528513657 0.010507599099600196 -0.009891130846116258
5030867065512105600 5030867065512105600 66412803 13.83096302098266 0.025392268 -31.195580075311724 0.025253214 3.901555710870968 0.03643543 19.182884018626815 0.027454423 6.10355404121075 0.040687885 13.901745 1.5775785 6.8622417 1.8190024 7.5207086 1.8723475 4201.8286 False True False True True "" AIN "" "" ""
6531424249553377024 6531424249553377024 144331574 355.8273086413223 0.09494655 -45.83844481969224 0.117534816 4.375804924367782 0.15463597 20.26075445993318 0.11671559 3.801450219082756 0.13458675 18.456343 3.017025 11.641105 0.99374485 nan nan 3164.0 False False False False True "" N "" "" ""
6534426534772831616 6534426534772831616 183538140 357.7718010644977 0.01994628 -39.87747129003226 0.02807948 4.093993262931236 0.037552953 19.329752517284714 0.032680497 3.749558759442916 0.033279706 15.8632 2.264907 8.925362 0.9656983 nan nan 3580.9766 False False False False True 2.9105186664569915 "" "" "" ""
6537126183711822720 6537126183711822720 224277217 355.2766597719637 0.09218913 -40.6797565365284 0.10679338 4.36620220128504 0.13947284 19.676926474133964 0.12764668 3.113935103868362 0.12746829 18.213045 3.10577 11.396866 1.0388751 nan nan 3131.5 False False False False True "" MN "" "" ""
6538952158992937344 6538952158992937344 224264729 353.650720042771 0.04866878 -37.67794744183316 0.05188534 4.090636389188638 0.06192501 18.92749782380929 0.05562985 2.696208506619322 0.06521179 16.658377 2.5440474 9.721427 1.1256644 nan nan 3423.5547 False False False False True "" MN "" "" ""
6551351081036094080 6551351081036094080 160084295 352.13022532232367 0.052168638 -36.06960088577701 0.059182715 4.239942588978818 0.07137953 18.710232388038357 0.058152728 2.427297297962171 0.06437218 16.76875 2.5455523 9.90419 0.9868979 nan nan 3424.6484 False False False False True "" GN "" "" ""
6552310228837948416 6552310228837948416 149828277 351.60429216185776 0.09223477 -34.385971014858214 0.10516753 4.138596301921296 0.12200032 18.63841772199418 0.10016943 2.1004782578865973 0.11800817 17.884178 2.8325233 10.975895 0.93967277 nan nan 3200.9062 False False False False True "" N "" "" ""
6555597596806155904 6555597596806155904 229067726 350.63476829816466 0.1597869 -33.60122799031071 0.18180436 3.8934907587391914 0.20969443 19.41943681202581 0.17775518 2.4656103045401814 0.19790047 18.721153 3.1600952 11.750647 0.98234075 nan nan 3150.7188 False False False False True "" N "" "" ""
6605178286954423168 6605178286954423168 155540822 347.24539252773286 0.013766608 -30.603412546006542 0.015662037 4.068559469036921 0.01925495 18.300025523570746 0.016462421 1.3944977514689445 0.019405067 11.461435 0.75884724 4.508526 0.8433395 -0.90005314 0.6973623 5962.7593 False False False False True 3.0398803768350935 "" "" "" ""
6605542538835847552 6605542538835847552 13058802 347.33544757881623 0.014250892 -29.49955706429362 0.013956645 4.134912906845967 0.017543491 18.29393903132653 0.016537447 1.4451976110590243 0.01649183 13.866426 1.3781519 6.948248 1.0265054 -2.6194966 2.0628881 4466.2583 False False False False True 8.049231163874914 D "" "" ""
6609646015014859008 6609646015014859008 270378270 345.061474413468 0.053581685 -27.933306158996654 0.064745985 4.378100864042995 0.0785652 19.44754715296529 0.0630583 2.090122573202194 0.069490075 16.866375 2.28399 10.066249 0.99553823 nan nan 3571.8906 False False False False True "" IN "" "" ""


==> anc/table02_comparison_field_star_table.ecsv <==
# %ECSV 1.0
# ---
# datatype:
# - {name: dr3_source_id, datatype: int64}
# - name: dr2_source_id
#   datatype: int64
#   description: Source identifier in Gaia DR2
#   meta: !!omap
#   - {ucd: meta.id.cross}
# - {name: match_dr3_source_id, datatype: int64}
# - {name: tic_id, datatype: int64}
# - name: ra
#   unit: deg
#   datatype: float64
#   description: Right ascension
#   meta: !!omap
#   - {ucd: pos.eq.ra;meta.main}
#   - {utype: 'stc:AstroCoords.Position3D.Value3.C1'}
#   - {CoosysSystem: ICRS}
#   - {CoosysEpoch: J2016.0}
# - name: ra_error
#   unit: mas
#   datatype: float32
#   description: Standard error of right ascension
#   meta: !!omap
#   - {ucd: stat.error;pos.eq.ra}
#   - {utype: 'stc:AstroCoords.Position3D.Error3.C1'}
# - name: dec
#   unit: deg
#   datatype: float64
#   description: Declination
#   meta: !!omap
#   - {ucd: pos.eq.dec;meta.main}
#   - {utype: 'stc:AstroCoords.Position3D.Value3.C2'}
#   - {CoosysSystem: ICRS}
#   - {CoosysEpoch: J2016.0}
# - name: dec_error
#   unit: mas
#   datatype: float32
#   description: Standard error of declination
#   meta: !!omap
#   - {ucd: stat.error;pos.eq.dec}
#   - {utype: 'stc:AstroCoords.Position3D.Error3.C2'}
# - name: parallax
#   unit: mas
#   datatype: float64
#   description: Parallax
#   meta: !!omap
#   - {ucd: pos.parallax.trig}
# - name: parallax_error
#   unit: mas
#   datatype: float32
#   description: Standard error of parallax
#   meta: !!omap
#   - {ucd: stat.error;pos.parallax.trig}
# - name: pmra
#   unit: mas / yr
#   datatype: float64
#   description: Proper motion in right ascension direction
#   meta: !!omap
#   - {ucd: pos.pm;pos.eq.ra}
#   - {utype: 'stc:AstroCoords.Velocity3D.Value3.C1'}
# - name: pmra_error
#   unit: mas / yr
#   datatype: float32
#   description: Standard error of proper motion in right ascension direction
#   meta: !!omap
#   - {ucd: stat.error;pos.pm;pos.eq.ra}
#   - {utype: 'stc:AstroCoords.Velocity3D.Error3.C1'}
# - name: pmdec
#   unit: mas / yr
#   datatype: float64
#   description: Proper motion in declination direction
#   meta: !!omap
#   - {ucd: pos.pm;pos.eq.dec}
#   - {utype: 'stc:AstroCoords.Velocity3D.Value3.C2'}
# - name: pmdec_error
#   unit: mas / yr
#   datatype: float32
#   description: Standard error of proper motion in declination direction
#   meta: !!omap
#   - {ucd: stat.error;pos.pm;pos.eq.dec}
#   - {utype: 'stc:AstroCoords.Velocity3D.Error3.C2'}
# - {name: phot_g_mean_mag, unit: mag, datatype: float32}
# - name: bp_rp
#   unit: mag
#   datatype: float32
#   description: Integrated BP mean magnitude
#   meta: !!omap
#   - {ucd: phot.mag;em.opt.B}
# - {name: phot_g_abs_mag, unit: mag, datatype: float32}
# - {name: teff, unit: K, datatype: float32}
# - {name: has_cdips, datatype: bool}
# - {name: ls_period, unit: d, datatype: float64}
# - {name: ls_flags, datatype: string}
# meta: !!omap
# - {name: votable}
# - {QUERY_STATUS: OK}
# - {QUERY: 'SELECT TOP 50000 subquery.source_id AS source_id, dr2Xdr3.dr2_source_id, subquery.random_index, subquery.healpix4, gaia3.ra,
#     gaia3.ra_error, gaia3.dec, gaia3.dec_error, gaia3.parallax, gaia3.parallax_error, gaia3.pmra, gaia3.pmra_error, gaia3.pmdec, gaia3.pmdec_error,
#     gaia3.astrometric_params_solved, gaia3.nu_eff_used_in_astrometry, gaia3.pseudocolour, subquery.phot_g_mean_mag, gaia3.phot_g_mean_flux_over_error,
#     gaia3.phot_bp_mean_mag, gaia3.phot_bp_mean_flux_over_error, gaia3.phot_rp_mean_mag, gaia3.phot_rp_mean_flux_over_error, gaia3.ruwe,
#     gaia3.radial_velocity, gaia3.radial_velocity_error, gaia3.l, gaia3.b, gaia3.ecl_lon, gaia3.ecl_lat FROM     (SELECT source_id,  GAIA_HEALPIX_INDEX(4,
#     source_id) AS healpix4,  random_index, phot_g_mean_mag     FROM gaiadr3.gaia_source_lite     WHERE (ra BETWEEN 0 AND 18 OR ra BETWEEN
#     344 AND 360)     AND dec BETWEEN -45 AND -19     AND phot_g_mean_mag BETWEEN 6.5 AND 19.5  AND parallax_over_error > 10.0  AND parallax
#     BETWEEN 3.547 AND 5.205    ) AS subquery JOIN job_upload.job1678478782984O AS hp4query USING (healpix4) JOIN gaiadr3.gaia_source
#     as gaia3 USING (source_id) JOIN gaiadr3.dr2_neighbourhood AS dr2Xdr3 ON dr2Xdr3.dr3_source_id=subquery.source_id WHERE ABS(dr2Xdr3.magnitude_difference)
#     < 0.08'}
# - {CAPTION: 'How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html'}
# - {JOBID: 1680121646631O}
# - {JOBNAME: pang_control_query_healpix4_05}
# schema: astropy-2.0
dr3_source_id dr2_source_id match_dr3_source_id tic_id ra ra_error dec dec_error parallax parallax_error pmra pmra_error pmdec pmdec_error phot_g_mean_mag bp_rp phot_g_abs_mag teff has_cdips ls_period ls_flags
2306705408582612480 2306705408582612480 2306326794330086272 393907697 0.49741334740345117 0.029409891 -39.20056892263422 0.033820886 3.7620532024590063 0.042902924 52.93680316185436 0.031506553 -14.940349022103941 0.03874935 15.951779 2.16963 8.828904 3643.039 True "" N
2308064297580380032 2308064297580380032 2306842293484720768 389628601 359.8910393258902 0.16191435 -36.293298379970004 0.15537407 3.9768644390758032 0.21368495 -8.689434719569363 0.17081274 -41.54516340908626 0.18590932 18.818634 3.2236366 11.816338 "" False "" ""
2308733492139882880 2308733492139882880 2309725560865976192 120565816 3.8211825117425633 0.010052282 -36.60188933516038 0.01105628 3.8113451644447385 0.013545063 111.49727622466406 0.011129177 -13.846238428151075 0.012497842 10.801186 0.7055197 3.706577 6142.7163 True 0.20676190788034218 B
2308814718561331712 2308814718561331712 2310337851403618048 120610842 5.1176828046728025 0.031171964 -35.97618694804393 0.025868611 4.917509170626088 0.047133017 29.539771911511078 0.03315975 -18.627340729703636 0.04905315 16.130934 2.3155203 9.58966 3541.5234 True 0.37783069018846327 M
2308892818246586112 2308892818246586112 2308220569965367936 149020734 4.292416153849927 0.041570753 -35.63190811256256 0.04677194 4.301112876940298 0.0564827 21.31146881390204 0.04345164 -8.688932701066173 0.059011683 16.769915 2.668026 9.937819 3363.0 True "" N
2309668592419705856 2309668592419705856 2308941505995965824 70774465 1.1623133610705698 0.055993173 -35.21683559062657 0.050923422 4.915380681212788 0.08103389 -15.741760700779423 0.053274203 -8.209483687437098 0.05390473 16.351812 2.517294 9.809598 3446.7266 True "" MN
2309940068712427264 2309940068712427264 2309725556571181184 149011397 3.669351553696467 0.047361985 -34.54956905452516 0.048753124 3.901299848825314 0.064069375 -2.5775341323542067 0.04772582 -8.569773537493068 0.05300437 16.82995 2.5420208 9.785997 3416.7969 True "" N
2310407670391905664 2310407670391905664 2310598435659537408 183373315 357.365601730557 0.024461033 -37.80469144855372 0.022568438 4.9836680240932845 0.033462994 -26.824324907161007 0.023044363 -34.76608103237366 0.025232906 15.019379 1.8714132 8.507124 3891.3486 True "" GN
2312380675288890496 2312380675288890496 2312532407893233536 229073555 356.83310236868664 0.020504402 -34.054529784546 0.020183304 4.181557095188152 0.030435344 55.444733611806896 0.021639364 -4.887729953818201 0.022338632 15.280616 2.0340986 8.387306 3750.7832 True "" MN
2312632807048801408 2312632807048801408 2314840179720893952 183532603 359.9477232878683 0.05577891 -35.04081169712893 0.05445246 4.353851196885005 0.081210226 83.52787902223847 0.05857852 3.277829140628449 0.058131143 16.913822 2.801073 10.108191 3317.5312 True "" GN
2312660427982562560 2312660427982562560 2314819593942295808 70723352 0.3589989949292351 0.14034984 -34.88439140946712 0.13468513 4.98354581487047 0.19055931 44.31715561399747 0.14269388 5.7212552903306095 0.1661744 18.447733 3.043871 11.935425 3103.25 True "" N
2312679982969581184 2312679982969581184 2314214110928211712 183532615 359.9258103563676 0.01123657 -34.998233705785104 0.012130544 4.8045887880237 0.016652463 49.63047200688559 0.011411279 -27.82825268734261 0.012933557 8.828396 1.0960197 2.236677 5010.273 True 0.20676121460486646 ""
2312760934513024256 2312760934513024256 2313393497296496768 70743371 0.5775476122509052 0.03042295 -34.549479558671464 0.03579447 4.832213372493773 0.048459925 -16.833180737791352 0.03220575 -47.06575882469859 0.03911466 16.184877 2.2731867 9.605608 3576.4375 True "" GMN
2312796977878609664 2312796977878609664 2314778950667015296 70761806 0.8330219017145996 0.0637489 -34.23617887556899 0.06362061 4.549775980756624 0.09080008 13.728528790218675 0.065439984 -57.674195290298485 0.07445771 17.27556 2.814024 10.565511 3280.4375 True "" N
2312825389086894080 2312825389086894080 2314824374241137408 70742826 0.5203924488657715 0.030958714 -34.16778689706605 0.028266117 4.071911620250441 0.040996183 -29.636122417363453 0.032616403 -75.75192244546717 0.03304415 15.572881 2.2273293 8.621873 3602.789 True 0.206917904948265 ""
2312830925300147840 2312830925300147840 2314749504371272704 270480800 0.21477054572281326 0.03671637 -34.18933795506287 0.034173727 4.654658125054349 0.050373685 4.625460335085724 0.037841164 5.240682618429613 0.03700371 16.308758 2.6492214 9.648197 3367.5312 True "" N
2312840855264532736 2312840855264532736 2314470125338387968 70723438 0.3061371154569687 0.0321005 -34.0871962815557 0.030163698 4.431913833498614 0.043231733 16.790469876911136 0.03376046 -17.315935725483225 0.034918085 15.757681 2.2471294 8.990638 3593.9062 True 0.3773079503526063 A
2312856488945503872 2312856488945503872 2314750947480284288 70763774 1.031138567978227 0.06265314 -33.8512160234447 0.061565604 5.032817690443938 0.08668256 108.15832203988441 0.06469054 -32.57151485809003 0.0736844 17.023016 2.882185 10.532072 3235.9375 True "" N
2312870713877198976 2312870713877198976 2314758575341270912 70742756 0.5608193269141073 0.014266363 -33.73022498368229 0.014454575 3.818778379884588 0.018286543 22.79009156394563 0.014419636 -1.9315871776394586 0.016865628 9.74737 0.7169266 2.656992 6108.3003 True 0.20676158522539603 B
2312893666182447232 2312893666182447232 2314778774572736512 183529745 359.44841975630845 0.09658871 -34.61173825507267 0.11726521 4.620502197177256 0.15203218 65.06437052712826 0.10729826 -18.484914911836686 0.14382671 18.026552 2.9116516 11.349998 3292.8125 True "" N
2312968944073572480 2312968944073572480 2314530869060419840 270621248 358.71853530780464 0.12100304 -34.3519292898501 0.14242403 4.12678210041929 0.18091917 28.177854098608844 0.12496499 3.5210388012989884 0.15948789 18.547829 2.9968033 11.625886 3329.4375 False "" ""
2312978362937632384 2312978362937632384 2314771219725893120 77045186 358.9328583596475 0.024283886 -34.10967287721289 0.024689032 5.023454585469974 0.035125602 80.79786212517504 0.024797793 27.568633902744068 0.027854273 15.422705 2.3071308 8.927717 3552.5156 True 0.20676110533327585 B
2312980699399835520 2312980699399835520 2314565542331796992 77045843 359.0386031709734 0.030439774 -34.001890114806116 0.029844012 4.063870682258135 0.04560365 -62.98161229022351 0.03341005 -49.97579659383009 0.033634357 15.8700285 2.215026 8.914728 3630.8906 True 0.7556745462983518 B
2313091097238876800 2313091097238876800 2314718821124895488 183530460 359.6451005431366 0.04554492 -33.83430957324923 0.05999987 4.4626140688536315 0.079098016 3.1706689171725473 0.05266794 -53.071211898777165 0.073383205 16.869776 2.622839 10.1177225 3390.6094 True "" N
2313095014249081856 2313095014249081856 2314693807235242752 183531942 359.7663585157348 0.0652575 -33.64589442900424 0.063483685 4.16381695658025 0.08867679 36.64343235765357 0.066557355 -21.214425946400905 0.0749886 17.199614 2.7206364 10.297071 3340.1875 True "" N
2313157789491118720 2313157789491118720 2314513143730868480 183533012 359.9412185652551 0.06548482 -32.9861611082906 0.06743107 4.802235483948383 0.09764289 56.66931747393445 0.06682416 -9.286494719318846 0.07540923 17.510622 2.9289093 10.917839 3261.875 True "" FGN
2313172972199852928 2313172972199852928 2314842687981678336 70787316 1.7024815970672855 0.07265164 -33.89708828335011 0.077988006 3.713969412431778 0.09741111 99.49178020848046 0.076628365 -61.727984531478356 0.085728854 17.671408 2.6094456 10.520599 3353.2031 True "" N
2313257909473537024 2313257909473537024 2314843577039355136 70762528 0.8525897820531521 0.121738255 -33.37753257322261 0.13165988 4.941500113389124 0.1919002 57.048979563902876 0.13095501 -27.235719550864605 0.1572748 18.37948 3.358633 11.848774 3066.25 True 0.3778295736511667 ""
2313270278979370624 2313270278979370624 2314766924758635520 70777031 1.4473855903949613 0.08217051 -33.3514686916899 0.080748126 4.397241357154773 0.12111449 47.349329096638954 0.085502476 -28.501651980626203 0.088992804 17.769478 2.9576778 10.985379 3213.0625 True "" N
2313349340737340032 2313349340737340032 2314755036289129088 70846844 2.7715573302196437 0.09048635 -32.76764461261931 0.08690763 3.864805291972792 0.114711896 23.042150907299142 0.10382581 6.779454500433955 0.098989666 17.791676 2.770935 10.727314 3362.0781 True "" N
2313392359129394944 2313392359129394944 2314742937365946240 70786396 1.6670983593473863 0.08507763 -32.855718525550486 0.095343195 4.660212757473081 0.1263428 10.606037291020005 0.08153256 -29.112382343778954 0.10648206 17.997402 2.8740025 11.339431 3321.25 True "" N
2313422806153372288 2313422806153372288 2314798398279014528 70798305 2.1886120942526897 0.105963394 -32.39216315645048 0.07753113 4.305673858506374 0.12542622 50.34829993063271 0.105991 6.9983425114723845 0.09286465 17.744379 2.9117908 10.914585 3285.9375 True "" GN
2313435003860491520 2313435003860491520 2314530976435086080 70798298 2.1492072445887542 0.050686754 -32.344195797430096 0.039870936 4.949057810805645 0.060929116 81.94942688264781 0.053481944 -38.26902767717769 0.047378894 16.392595 2.4957867 9.865208 3459.4688 True "" AMN
2313437065444793344 2313437065444793344 2313717333535372160 70798287 2.2227777171862853 0.10049444 -32.27519653089725 0.08107024 4.149521958306709 0.12225024 79.05847536191023 0.11231241 4.289544165284199 0.0979651 17.847378 3.0629501 10.937368 3155.7812 True "" N
2313482489018771840 2313482489018771840 2313393497296496640 70762563 0.9615158816442608 0.031785946 -33.04514869141939 0.03599915 4.242971398675728 0.0472835 45.52480076862825 0.03142454 -12.749371187768125 0.041552722 11.403166 0.83409023 4.5415163 5748.605 True 0.7556768815501148 B
2313518601103819904 2313518601103819904 2313683012452139008 70723610 0.322643395571622 0.07648796 -32.954435941148446 0.078723244 4.581350436665425 0.11413794 44.28310531428296 0.07773183 -27.29802214489985 0.08627911 17.68867 2.779539 10.993637 3382.0 True "" N
2313539697983187968 2313539697983187968 2314779294264399104 70723639 0.35318385345956105 0.13411729 -32.77040258189919 0.14301854 4.079861491187196 0.20587586 11.743892372768677 0.13122073 1.980157825318002 0.16006382 18.554377 3.0832405 11.607604 3157.3125 True "" FGN
2313570445653383680 2313570445653383680 2314774518260772096 70742564 0.4345072683127584 0.07304425 -32.51130622388746 0.07533247 4.703139167087404 0.10403102 34.07777893421677 0.072353065 8.920038124577497 0.084001735 17.69471 2.8717098 11.056649 3301.1094 True "" N
2313597834660777600 2313597834660777600 2314568669067985408 70786318 1.543700299499417 0.21335033 -32.4085925983082 0.14914387 4.236381089984773 0.22777979 50.16770533638034 0.27922612 30.281609994837382 0.17824268 18.509226 3.254963 11.644201 3073.4375 True "" N
2313664694415957504 2313664694415957504 2314773311374293248 70775038 1.2273134328988082 0.23469427 -32.13280537104694 0.16334663 4.080086084007912 0.27217364 -12.119625687196777 0.22922768 7.9610106114196855 0.1847589 18.485476 3.2983875 11.538822 3115.4688 True "" N
2313666446762638976 2313666446762638976 2314729915025025792 70775854 1.271759949663947 0.24282448 -32.08164795313568 0.17613128 5.158087280063867 0.31185752 12.770643903912001 0.20794065 2.3287980094854825 0.19183137 18.725775 3.1938 12.2882185 3170.5938 True "" GN
2313676789043888512 2313676789043888512 2313653664940106496 70744657 0.8267030575104495 0.1242475 -32.08246586648414 0.103775136 4.4953100674058 0.14384434 -26.771181109381434 0.14374916 -58.55509829972263 0.11677916 18.05744 2.9765034 11.3212385 3195.3125 True "" N
2313746023916399616 2313746023916399616 2313587385004219264 77041071 358.48647499560354 0.09771855 -33.842378808518326 0.09925273 3.650942095818195 0.14704596 0.5407964712179111 0.10733358 -15.933944303815062 0.1199568 18.006077 2.8760204 10.818102 3303.25 False "" ""
2313845327855956480 2313845327855956480 2314555234410292992 270622686 358.76513632175175 0.014741173 -33.12629231550828 0.015292604 4.50282043912221 0.02120466 56.45705719624558 0.015367039 -45.07682409120885 0.019344967 11.05801 0.82747555 4.3254333 5752.9014 True "" AGNV
2313859273614646272 2313859273614646272 2314829042869995136 270621513 358.699671852777 0.114462905 -32.982569280732456 0.13622491 5.029897121307131 0.1854506 10.239220195890429 0.13174406 -23.625610626010797 0.16970427 18.450497 3.3526 11.958292 3110.5 True "" N
2313882019760716416 2313882019760716416 2314847253531620864 183528279 359.4197185155625 0.010379412 -33.042132269713925 0.010553515 4.345502707826146 0.015923431 28.885960557538223 0.01092237 13.980349293121188 0.012306868 12.445886 0.9616184 5.636086 5349.3096 True 6.219224172176984 ""
2313888792925126528 2313888792925126528 2314459989215604608 77046003 359.0374869675265 0.04956074 -33.11818844909041 0.045273162 4.06500913833784 0.07045777 5.07984375883289 0.051022857 -32.918071172906565 0.05131167 16.882854 2.6422253 9.928162 3379.4375 True 5.262110397355711 G
2313893770791633536 2313893770791633536 2313705376346405248 183528280 359.4006312849868 0.13075744 -33.0339951443857 0.14992853 4.041214058475635 0.2234413 33.2871736133892 0.14977911 9.452471077943336 0.16646786 18.65071 2.7014637 11.683269 3420.0625 True "" N
2313905040785422080 2313905040785422080 2313104531896830976 183529436 359.55615929794453 0.012351408 -33.00361421737284 0.012868138 3.7854680972618273 0.01784879 18.7178425045002 0.012571933 -6.6905141085144795 0.015874133 10.755356 0.6885643 3.645954 6189.955 True 9.775191216720678 ""
2313922289374642816 2313922289374642816 2314460264093512576 183528304 359.37607511891963 0.018756652 -32.8642378474294 0.019153634 3.8522227529929314 0.027333926 60.042781732253374 0.018819466 27.591621839616728 0.022562083 14.78151 1.7980165 7.7100673 3976.752 True 2.3789711038357066 ""
2314030733004311680 2314030733004311680 2314794099016398848 380858442 357.7704982396861 0.06527727 -33.07324851436609 0.06192146 5.194908594290929 0.089975454 84.9615911991558 0.065682776 -10.456018623543333 0.07123596 17.356773 2.7345352 10.934663 3324.8594 False "" ""
2314031351479606784 2314031351479606784 2314757235312381312 380827163 357.6432862505001 0.0872059 -33.07926219488401 0.09220609 4.875179198368051 0.12628403 21.489271864098622 0.09022546 2.9534491464420736 0.11492122 17.902147 3.0754662 11.3421 3110.5312 False "" ""
2314043549186744704 2314043549186744704 2314745690440296832 369454902 358.30216205524766 0.059634306 -33.01064955318622 0.05537809 4.329724450878218 0.08811154 36.38960086303836 0.063376464 -47.41991315629213 0.06490131 16.987125 2.6425962 10.169427 3359.2969 True "" N
2314095737334260224 2314095737334260224 2314848666576151680 380825073 357.32282423622456 0.10672879 -32.84290748811589 0.091312364 4.772519163330477 0.15114646 -5.795361020242447 0.11542975 -57.02068091940591 0.10187127 17.89016 2.9211864 11.283898 3240.3438 False "" ""
2314167656561862144 2314167656561862144 2314752596747701120 77044031 358.48431915230447 0.09901417 -32.43437009603898 0.10503782 4.375326925292972 0.13922663 26.622727774589745 0.09861392 -35.14113315722033 0.12635519 18.25304 3.0383053 11.458093 3210.4688 True "" N
2314211911904948352 2314211911904948352 2314778538350155904 77044815 358.9800240195134 0.06462863 -31.88057580127384 0.0677973 3.7923432641544124 0.097932175 97.86595220919475 0.06896454 -27.297905959562918 0.082532756 17.174421 2.8969564 10.068959 3235.7812 True 4.637618641503481 A
2314225002965232768 2314225002965232768 2314754795770961152 369454741 358.1986506875094 0.07123894 -32.174219067927964 0.068158746 4.884188405737961 0.10120603 29.351721437207615 0.06916481 8.018945034216012 0.07635666 17.491854 2.9675598 10.935816 3232.8438 True 8.828688061068735 ""
2314234108295882880 2314234108295882880 2314329868886644992 77039943 358.4510737516631 0.034387197 -31.95281432820136 0.03779154 4.4878209620407565 0.05608088 20.98455393482627 0.03420981 13.897054462126897 0.04340365 14.560373 1.6478968 7.820551 4120.7793 True "" N
2314296643019493504 2314296643019493504 2314830902591420416 270481074 0.23194080081456986 0.031894553 -32.55311730801743 0.03451021 5.170589878832178 0.044329926 21.113884980621137 0.032127548 -19.906289897899125 0.041922204 16.14713 2.369258 9.714829 3512.2031 True "" GN
2314450059251210112 2314450059251210112 2314775377254228992 70742464 0.43525035190186545 0.0669788 -31.80383678525165 0.054198604 3.8928763517219394 0.07789045 -4.609567052361631 0.075103335 -4.327931126144147 0.065396264 17.084677 2.7660837 10.03603 3345.2969 True "" N
2314459091566708608 2314459091566708608 2314812344037518208 70743878 0.6048849699109817 0.110127896 -31.602330781752805 0.0973898 4.299173987176252 0.13364625 -32.20854769585997 0.14688653 -42.690429537600295 0.119991235 18.18871 3.0067787 11.355635 3245.1875 True "" GN
2314479638690466688 2314479638690466688 2314297463357327360 70775728 1.267114936420054 0.278933 -31.2705481249114 0.19018482 4.175292793937983 0.3135522 27.386578523642296 0.261892 -5.488515741024273 0.22057024 19.081339 3.1960526 12.184773 "" True "" N
2314577533880527488 2314577533880527488 2314771151006415872 183529228 359.47231784520915 0.017123645 -31.897572530737026 0.016209597 4.393603326990824 0.02412437 33.54927701005809 0.017457526 -23.262256569496614 0.018731408 10.475526 0.6560602 3.68963 6277.3936 True 9.437925986053973 A
2314625396996128768 2314625396996128768 2314832689297893120 183529123 359.574935266838 0.018613372 -31.36678771252723 0.015353176 4.076971944680264 0.021039596 88.79737126155521 0.023653554 5.076664854922615 0.0175868 14.305833 1.5678177 7.3575215 4212.981 True "" MN
2314684766328569856 2314684766328569856 2314792140511305984 183529068 359.49052117219145 0.1995969 -31.105422845498893 0.16717073 3.7740400280878394 0.2258758 26.01802772681537 0.25334913 -53.88177652890785 0.20776714 18.80788 2.91329 11.691913 3229.4688 True "" N
2314688687634216576 2314688687634216576 2314783932829147392 183528662 359.3431208446372 0.09523462 -31.053714336949778 0.08946332 4.2448554267644365 0.11637778 160.04089384980435 0.113022156 -18.820980787923265 0.114705086 17.628578 2.7640038 10.767893 3350.2656 True "" N
2314760327688832128 2314760327688832128 2314778985026776320 70742275 0.4995458326929113 0.09893797 -30.662363694687084 0.08752997 5.087115002974656 0.11823795 -4.298222308556683 0.11997585 3.5018404554159 0.10458391 17.623528 2.8160877 11.155886 3319.6719 True "" IN
2314777473198265344 2314777473198265344 2314809255956328192 270481450 0.23804574353986346 0.020593733 -30.460387194917725 0.015462753 4.473157616812181 0.020854766 21.065888579251542 0.033409726 -18.958479367783205 0.019836506 14.466276 1.6980562 7.719347 4069.0835 True "" N
2314897904081253632 2314897904081253632 2315742432090589568 251827365 6.197923184354902 0.010515733 -34.93449165356055 0.008810046 4.069071828554965 0.016184742 100.55830107275689 0.011300608 -82.39479946874295 0.01682537 13.9087715 1.3162432 6.9562483 4556.4565 True "" AMN
2315636668520122240 2315636668520122240 2315051766989425280 369335493 7.600020977736314 0.048094135 -32.798181557607236 0.03964872 4.854250282060168 0.065694265 41.73804161879827 0.05347077 -4.950258287784417 0.06989524 16.734613 2.59311 10.165224 3396.2656 True "" N
2315708072352145408 2315708072352145408 2315979789163032832 251839610 6.444937524526876 0.0708387 -33.189977219522945 0.0517333 4.52586010488782 0.10042682 -12.338069876528152 0.085697 1.3925561068722234 0.10072595 17.336098 2.8352413 10.614603 3269.125 True "" N
2315812216719210880 2315812216719210880 2316623892523595008 251840736 6.615392033632846 0.065630704 -32.419631646637214 0.04102707 3.5653634805464773 0.081855334 41.80654197840609 0.088593975 -9.561839512881734 0.07858289 17.052074 2.8497162 9.812593 3272.4688 True "" N
2315870800073059328 2315870800073059328 2315457864737458304 251848621 7.4053151506797334 0.078998946 -32.39754865828117 0.05196141 5.054213701902283 0.10517729 31.184363483761036 0.08756084 -15.773123236032003 0.091424614 17.452536 2.8499546 10.970803 3289.7812 True "" N
2315970782616241920 2315970782616241920 2315601930825302272 251846609 7.1038439444523425 0.15949567 -31.560542213976085 0.09984571 5.130622335918002 0.1994315 -0.6225738380686459 0.20045887 -21.845419099938454 0.17560658 18.471352 3.186329 12.022202 3068.375 True "" N
2315975627339363200 2315975627339363200 2315734078378392960 251846623 7.014475511219877 0.1554393 -31.44955753604278 0.08312166 4.811318569530396 0.16791229 13.495180998487825 0.19571173 -73.24709801131777 0.15247881 18.32704 2.960783 11.73836 3209.2812 True "" N
2316016244845497984 2316016244845497984 2316484739878098688 63688562 4.522513576070218 0.0671594 -33.724766872269065 0.07732154 4.869620214852112 0.10295658 13.383542379618827 0.06437763 -19.47665825205315 0.09145442 17.49823 3.010048 10.935705 3340.0938 True "" N
2316074239788470144 2316074239788470144 2315912100478492928 149018536 3.805843597808746 0.11370601 -33.438264249124245 0.1383082 4.698004117107401 0.16403827 52.540818534023956 0.11340795 -17.641111578481834 0.16169012 18.289713 3.1917114 11.64928 3148.3125 True "" N
2316290160679874688 2316290160679874688 2315237069058384384 148994340 3.4459301698845737 0.06685441 -32.9456488850592 0.059754334 4.378186995330577 0.080495656 -9.375754430396384 0.077877864 -55.55732537517879 0.06989284 17.282507 2.84099 10.488978 3306.0 True "" N
2316312906826711296 2316312906826711296 2316735114996029312 149011621 3.7427846537742204 0.10064975 -32.840721723716996 0.07696434 3.8228699031203455 0.13258049 36.26053449003715 0.08435089 -21.557994561781307 0.098617464 17.326439 2.733614 10.238386 3319.9219 True "" N
2316467250771337600 2316467250771337600 2315157869861431040 63695367 4.626107684536273 0.10430943 -31.827317377313005 0.08839216 4.778543498547727 0.13087936 -2.78551562772883 0.123709895 -6.5894248077034225 0.10855369 17.75393 2.8709183 11.150407 3243.75 True "" N
2316624377854678784 2316624377854678784 2316506764470447360 251822539 5.360219062647548 0.03692153 -32.065871115264464 0.032223918 4.434952320587195 0.042658504 39.9883222031545 0.03959314 6.311047861468641 0.03834593 15.313371 1.9844904 8.547815 3801.4707 True 2.533206308232836 ""
2316636747360489984 2316636747360489984 2315460437422620288 63725449 5.301351666648339 0.045213833 -31.993099605660774 0.043170795 4.803255291355649 0.054226782 -32.331935839103096 0.052574523 -24.93740309868824 0.05473056 15.964097 2.3035984 9.371776 3560.4219 True "" N
2316648910707927296 2316648910707927296 2315469959365346304 308188237 5.719024100548183 0.013297688 -31.848543742716952 0.012816384 3.8128116561207315 0.016319202 136.69738748212845 0.016113799 -3.3741946319958203 0.016161889 12.713539 0.9335518 5.6197658 5431.4526 True 0.20691962909820133 ""
2316917015450929536 2316917015450929536 2315529779669841152 149021779 4.372801501117692 0.093909934 -31.260505885728477 0.08583739 3.747627165309128 0.118296616 29.231301128365452 0.14839904 7.347531219135757 0.09821279 17.711327 2.8104954 10.580109 3284.3125 True "" N
2316932305534551680 2316932305534551680 2316762259189345152 63696967 4.862651881174874 0.18564951 -31.173193306148384 0.13513722 4.270388382191779 0.20342913 97.90292169369924 0.24445736 -23.485698211111597 0.1549924 18.576893 3.123354 11.72923 3169.4375 True "" N
2317028414018439680 2317028414018439680 2316874035713986432 251824088 5.837340053861208 0.017944423 -30.542020140645523 0.018602485 4.571425823608781 0.021791648 35.95532127025887 0.022402845 -5.983354779212813 0.023688143 14.517252 1.6977968 7.81751 4072.9595 True 0.20676348991481477 ""
2317030849264527104 2317030849264527104 2316412270895144832 251826024 5.9217378833456715 0.13580137 -30.430843140257604 0.12745829 4.512581055688243 0.16070424 32.90775149609937 0.14280184 -1.344586731882916 0.16757715 18.121557 3.0471249 11.3936825 "" False "" ""
2317177500923231744 2317177500923231744 2317165990410978816 251851641 8.078338713863676 0.04066295 -32.262320671795784 0.027529635 4.125749921020721 0.045198616 43.23885319295218 0.050254013 7.194937678041144 0.0439011 16.094236 2.319459 9.171751 3545.0312 True "" N
2317359848054707072 2317359848054707072 2318312540520332800 251876282 9.446907407496353 0.02564469 -31.074123649069982 0.021086171 4.7133474916454805 0.03501182 49.37644070060868 0.029119464 14.937657998861571 0.034466386 15.304915 2.00589 8.671563 3775.7266 True "" N
2317720453508903296 2317720453508903296 2318827249401243008 251882110 10.115888306472142 0.15953831 -30.704861076657135 0.1481693 4.061960342709747 0.2185953 -0.35165481705044366 0.18977752 -26.665845371173564 0.2266902 18.787085 2.937975 11.830763 3207.7188 True "" N
2318659848755949568 2318659848755949568 2317257009357728000 246860890 7.226804681599942 0.017238494 -29.731480717255334 0.0137564875 3.582044660581551 0.021097135 6.477791479372655 0.019478174 -18.722660326981966 0.020886224 9.803509 0.5947771 2.5741637 6411.48 True 0.7556847251066674 B
2319358519675658624 2319358519675658624 2320834751475799808 70846824 2.7154687890468727 0.01870293 -32.671967960083016 0.013045864 4.8295319254244475 0.020581055 66.10080215020427 0.01771149 -16.573256310683036 0.01586244 10.020564 0.6828451 3.4400892 6208.3486 True 0.7556787210186688 B
2319361302814489216 2319361302814489216 2320589319864133632 70848069 2.8296532050274306 0.057102937 -32.53365561388761 0.046862055 4.713000847877025 0.07088205 -66.27229226840191 0.06387529 -53.098197728296775 0.053424507 16.727436 2.49784 10.093924 3447.7188 True "" N
2319362367966377472 2319362367966377472 2320866976615004928 70846797 2.8014010886160974 0.19984993 -32.47739787708706 0.16382742 4.081121013731572 0.2467212 -16.189434589884335 0.232829 -34.48034191334053 0.18464734 18.764915 2.8867588 11.818812 3361.5 True "" N
2319378242165477504 2319378242165477504 2320714698549134720 70846785 2.6623385753061006 0.052311394 -32.38281611448819 0.04583238 3.811138525946283 0.067676865 18.15087609791065 0.056724586 -12.474264786819553 0.056627244 16.53988 2.5210905 9.445154 3439.4297 True "" N
2319378723201838080 2319378723201838080 2320876601636825984 70846779 2.7094569556491495 0.0924006 -32.352955848843074 0.083833635 3.711560495590241 0.12237377 39.81591396663461 0.09781515 -60.43223670528755 0.10033013 17.53677 2.6527348 10.384553 3414.5156 True "" N
2319391608103805696 2319391608103805696 2320873543620074112 70858838 3.2579975142818465 0.061194997 -32.29827648477377 0.054434177 4.871697895785626 0.072040215 23.7639317065806 0.07229061 17.333247859866525 0.06711486 17.04599 2.5954037 10.484392 3401.7969 True "" N
2319396865143769088 2319396865143769088 2320821797854098816 70858043 3.1533880155765712 0.013617275 -32.17658690405066 0.012844017 3.8350317037693036 0.016339816 18.005988558834748 0.015548035 -31.627465317593355 0.014570821 13.73872 1.2896986 6.6575646 4595.285 True 0.7556794286077945 B
2319397410604439936 2319397410604439936 2320820522248749056 70858049 3.1950735020686754 0.09534176 -32.13661456890226 0.082211815 4.079576680110615 0.11269175 86.38418606983682 0.11538805 6.941457504567384 0.096133634 17.821228 2.7122307 10.874304 3351.9531 True 0.7556794916690057 B
2319397964655402624 2319397964655402624 2320692502158156672 148994572 3.370304402200659 0.026231326 -32.22412600727902 0.02579492 3.661501511922502 0.03155294 -0.6514303237584488 0.031170543 -18.46548343941832 0.0304041 15.25216 1.9456158 8.0704565 3832.9766 True 0.755679598387124 B
2319402259622693120 2319402259622693120 2321395090088371456 70858801 3.239556062324154 0.030397918 -32.14701626032986 0.029087871 4.059347601442739 0.035697922 43.72220457959174 0.037237503 -30.40932840857969 0.035829782 15.769423 2.431178 8.811704 3476.3047 True 10.137493731063923 ""
2319404561725186560 2319404561725186560 2320819392672414848 148994641 3.3771728140945902 0.0104239145 -32.03939229848856 0.010184236 4.234027276306063 0.012207986 -11.742063615478171 0.013956028 3.9142359351537293 0.012367517 12.393888 1.01056 5.5276566 5205.4517 True 0.5250522375187804 V
2319413082940230784 2319413082940230784 2320903642750520704 70848155 2.906576026519754 0.053117547 -32.02161895184928 0.053232536 3.794402059329513 0.06475364 46.016052296358446 0.070646875 7.182012585647213 0.063044734 16.836279 2.5393934 9.731996 3429.4922 True "" MN
2319422841105995264 2319422841105995264 2319857319997858944 70858084 3.2060108112619354 0.054679226 -31.824638106412962 0.045211498 3.9204035237111348 0.06452982 54.72762394433683 0.06293052 37.264831480361025 0.05062355 15.622992 2.1797876 8.589645 3637.1055 True 0.3778311516079235 M
2319425280647287424 2319425280647287424 2320534786663488512 70820058 2.4083841409053184 0.14711474 -32.388083204268995 0.12162833 3.70882665197758 0.17877932 56.576051155643405 0.17539102 -18.24867573056108 0.1365162 18.214947 3.000761 11.06113 3256.0938 True "" N
2319425864762852864 2319425864762852864 2320596123092361088 70820045 2.478589681898656 0.022098025 -32.335244501948154 0.02024139 3.817738869898668 0.026647666 8.888557578150815 0.026453748 -18.62042367114931 0.024195662 12.8875475 1.0648422 5.7965784 5063.86 True 0.755678709820372 B
2319431254946704768 2319431254946704768 2320933771945520384 70820011 2.4503003845136337 0.20403478 -32.20006854208213 0.16573153 4.277624303474218 0.24646768 23.221159415738978 0.2668736 -12.890963416970077 0.18892357 18.962477 3.1107025 12.11849 3158.3125 True "" N
2319435519849355392 2319435519849355392 2320833617604040704 70846748 2.693133612635747 0.09253772 -32.14099123276392 0.09250706 4.300389741424843 0.11794148 -8.483427133697642 0.106126785 -37.59194583162282 0.11524224 17.878155 2.644022 11.045693 3362.9844 True "" N
2319437753232652672 2319437748937061632 2320926178443221888 70821444 2.5315143514450584 0.048675153 -32.12056384561426 0.04394276 3.9263364537605816 0.056894764 19.66536832767103 0.056401134 -13.817906038879068 0.053563956 10.375865 0.79867935 3.3458025 5868.3926 True 0.7556788900553145 B
2319444453381302784 2319444453381302784 2321128591662265856 70819239 2.3635406312712983 0.10162582 -32.12081450945459 0.09577607 3.8829955396164504 0.13047904 17.317154626862912 0.11481617 18.805249456653378 0.109094955 17.980324 2.5198574 10.926158 3441.3516 True "" N
2319450157097867648 2319450157097867648 2320606564157139200 70819267 2.3044172236278917 0.104045205 -31.974465306974164 0.112562574 4.839415837338997 0.15369064 39.197720054180486 0.12836361 6.031192549580132 0.13382043 17.890509 3.0037174 11.314473 3165.6875 True 0.7535969139518852 B
2319468054225997056 2319468054225997056 2321047610054534272 70848198 2.8191722655545997 0.07350121 -31.75591740765571 0.06308432 4.735186819835914 0.081783555 26.46836881610384 0.08528062 20.430698935564976 0.07444093 17.110142 2.631134 10.486827 3373.5781 True "" N
2319469432911189504 2319469432911189504 2320618456922292736 70848851 2.984526880442451 0.09316772 -31.82572171875546 0.08304196 5.050725473216616 0.117539495 -4.230735840051228 0.11168466 6.482359414425426 0.09366537 17.541039 2.7552452 11.057807 3331.9844 True "" N
2319478435162569856 2319478435162569856 2320990980909779968 70821490 2.5668122915524516 0.0109987 -31.809812942460855 0.009802716 4.106944268356116 0.013445066 -32.1548856804291 0.013367226 -30.53010930026555 0.011504198 12.583507 0.947731 5.6511006 5392.477 True 0.7556791129763971 B
2319479152421472000 2319479152421472000 2320926212802998400 70846693 2.7235431721905887 0.21100704 -31.810103574430496 0.1833331 4.919216296158833 0.22599801 -0.029684457601663508 0.37999454 4.156791584152295 0.23540573 18.723877 3.2232342 12.183356 3198.0312 True "" N
2319480874704022016 2319480874704022016 2320875467765417984 70846672 2.7052862527718307 0.044857424 -31.71892931880071 0.038598806 4.16842562724768 0.052041363 68.17725849037579 0.05056141 -27.471203113172827 0.048690934 16.314798 2.5318346 9.414659 3418.3047 True "" MN
2319483722266575872 2319483722266575872 2320795031617857152 70846666 2.6674173011135505 0.014595318 -31.688204514792073 0.010363137 4.498606309098737 0.015125965 51.52034239999169 0.015188058 -41.71648731081923 0.01306447 12.20719 1.0298338 5.4725795 5152.651 True "" DGN
2319484173238903680 2319484173238903680 2320591205353715712 70846662 2.6678178555181806 0.016495598 -31.67369514518907 0.011818077 4.094872188678595 0.01720922 31.274544208092678 0.017322432 -9.564474914713028 0.015018464 11.8277235 0.8576889 4.888925 5665.217 True "" FGN
2319497401738306944 2319497401738306944 2321136155100043520 149010694 3.638103579420442 0.026707448 -31.92554824050141 0.021715317 4.417336804317358 0.030869167 -97.89407769812662 0.030490354 -73.3752040307473 0.025065767 15.155254 1.8556786 8.381057 3924.8223 True 0.7556800300338958 M
2319513825693218304 2319513825693218304 2320927007372603648 70858749 3.3513926424873195 0.01643788 -31.814007294151065 0.013605858 3.691346350504941 0.019510815 9.085299106527897 0.016541535 13.646900588523964 0.016803367 11.391839 0.8271284 4.227763 5759.059 True 10.527650129466057 D
2319546256991215104 2319546256991215104 2320775476631505792 149019554 4.010095033671409 0.13380997 -31.328898585555603 0.12808748 4.791584585360597 0.16024032 -11.68102859926994 0.19111772 25.231140868870032 0.15513366 18.292875 2.926899 11.6952715 3315.4062 True "" N
2319548593453635584 2319548593453635584 2320999983161487744 149011795 3.6799996467133287 0.08830708 -31.475252805835296 0.082180105 4.001911119526486 0.11290371 -13.860127008910831 0.110850275 7.611377753470247 0.095633395 17.69922 2.3913002 10.710558 3488.8828 True "" N
2319553403816783744 2319553403816783744 2320881923101238016 149010617 3.614842707290705 0.14904743 -31.37415509142119 0.13243775 3.917437909962329 0.18014775 27.128807213273703 0.19383965 8.638390721047625 0.15960118 18.442665 2.862135 11.407676 3208.0 True "" N
2319559386706381952 2319559386706381952 2320613337321278336 149019575 4.000127394161108 0.07293817 -31.188107380122645 0.060118668 4.885983444386891 0.080209635 41.922670704145766 0.12388657 -35.82879007762823 0.0764632 17.222363 2.683279 10.667123 3395.9844 True "" N
2319563372436031616 2319563372436031616 2320979852649326336 149012145 3.909490020688744 0.04187068 -31.14236025413224 0.030313468 3.8512179125444352 0.043379754 33.188010644833916 0.06616049 2.6315792478360636 0.036021814 10.779825 0.76488304 3.7078156 5970.489 True 0.7556807687878571 B
2319564158414269184 2319564158414269184 2320832621171630976 149012142 3.7906925558665425 0.08558135 -31.132014419711208 0.076587275 3.5565866794490457 0.09902645 46.80834759524629 0.14209685 12.73416779600052 0.0924569 17.463171 2.6685562 10.218338 3355.6562 True "" GIN
2319565979480233088 2319565979480233088 2320915153262940928 70858113 3.2054885764427787 0.19444343 -31.624305865288598 0.18326552 4.2845683097878124 0.29222748 2.340099242485052 0.1943301 -41.077991177496244 0.22264366 18.400864 2.8064575 11.560399 3275.0 True "" N
2319566533531869952 2319566533531869952 2321165425301374720 70858114 3.11309947422272 0.09753077 -31.62022144347673 0.061736144 4.465624000896721 0.10970209 -1.2331837401655263 0.08628632 3.761641970193085 0.06750121 17.26044 2.6622963 10.509851 3378.9531 True "" N
2319570308807264256 2319570308807264256 2320638179411803520 70858127 3.136138424243617 0.013420904 -31.54515740985657 0.010874281 4.497174587141321 0.015731324 -22.002165759893142 0.014021553 -40.648137921359734 0.0123133585 12.228273 0.94298935 5.492972 5400.7085 True 0.755679802977856 B
2319577180755234688 2319577180755234688 2320610725981127936 149010202 3.4169817824628583 0.106148 -31.387936784752753 0.08948231 4.128306870113007 0.1220605 -1.3162120964104222 0.13855483 -31.02490155549188 0.11379953 17.728703 2.795683 10.807563 3262.5625 True "" N
2319580822887517568 2319580822887517568 2320803342379427840 70858667 3.3408845672354746 0.19158538 -31.31481396097619 0.15217803 4.343382554371277 0.21411899 -3.2235423656235174 0.24282596 -86.39421845153315 0.18146075 18.850912 3.0391579 12.040052 3257.0 True "" GN
2319581720536246528 2319581720536246528 2321019228910500864 70858664 3.2878855197936163 0.07461997 -31.299424850280445 0.073018335 3.856391584926133 0.090842634 49.55615757665548 0.09853381 -5.408921045940127 0.08612987 14.33899 1.6939955 7.269896 4070.525 True "" GN
2319583541602356992 2319583541602356992 2320602926320492672 70848779 3.014465542586022 0.021203881 -31.453237331167085 0.019196715 3.6634315779212203 0.025935082 18.92243354612395 0.024635516 -14.321870395440197 0.022213245 14.701436 1.72966 7.5208764 4044.835 True "" GN
2319586427820653312 2319586427819535616 2320833445805740672 70848766 3.0575652775132123 0.016211033 -31.367638640080777 0.016830046 4.540758787266582 0.020129515 -32.62026190038716 0.021434944 -10.392633413932128 0.019194193 10.748185 0.6947031 4.0338273 6176.939 True 9.43795689285048 A
2319590928946103552 2319590928946103552 2321410616394529664 70848751 3.0232632355732445 0.14719968 -31.26572942284033 0.13738129 3.8398305104983543 0.18570708 108.22767196406852 0.19091119 -27.88831463644277 0.16232768 18.256569 2.8215332 11.178129 3184.2812 True "" N
2319602886135136640 2319602886135136640 2320808638074358144 149011819 3.6599621152143973 0.06841332 -31.238608437998035 0.0620305 5.068798946833054 0.08017602 -3.056949176730148 0.09434615 14.8894892011443 0.07197798 17.163082 2.8576937 10.687608 3310.0469 False "" ""
2319605841072606336 2319605841072606336 2320646082151622400 149010227 3.403527713005971 0.07698833 -31.209105493063838 0.06623317 4.050499845191923 0.09149511 51.82372448157315 0.103705086 -12.55238266835494 0.080261834 17.31785 2.701805 10.355393 3330.4688 True "" GN
2319614190489054720 2319614190489054720 2320973839695997824 149010570 3.607469797113547 0.022702048 -31.04227750715985 0.018031247 4.137188958761247 0.024258995 -20.192104614755085 0.04155007 -53.689737868081544 0.022008348 14.66382 1.7192535 7.747347 4050.8271 True "" N
2319625288684518528 2319625288684518528 2320523967641801088 149010253 3.3958905591176674 0.033826143 -30.935693900089063 0.019106632 3.5629288180486616 0.026287338 9.478063965678311 0.052184034 -1.535594092954577 0.022553714 14.880704 1.7979946 7.6397395 3974.9531 True "" N
2319651019832784256 2319651019832784256 2320932053958599552 70819315 2.2575146672235236 0.09007998 -31.696060405964566 0.074824005 3.6704122086191493 0.09771971 25.99627465969537 0.122360036 -30.087794500881163 0.09251852 17.64032 2.4042053 10.463894 3506.1172 True "" N
2319653459374156416 2319653459374156416 2319579036180868352 70797545 1.9893761639651788 0.10712721 -31.85140720414933 0.10337179 4.023688579390973 0.13290042 54.390689295993404 0.12983266 -6.518900948900129 0.11768238 17.947193 2.9734592 10.970315 3113.9375 True "" N
2319655078577512960 2319655078577512960 2320803965149926528 70797552 2.027604913133662 0.03273213 -31.811149175391822 0.029281948 4.260439906145004 0.04000388 -16.330359609016536 0.04230869 -35.884536590606466 0.032837503 15.859275 2.357298 9.006547 3529.9453 True "" N
2319655422174895488 2319655422174895488 2320713049281688704 70797564 1.9856273732554734 0.024514595 -31.778655534016 0.021902101 3.7144834973922047 0.030766807 -7.806828884283787 0.029738514 2.88798299569207 0.024952818 15.280359 1.9376421 8.129851 3844.2617 True "" N
2319660438696716928 2319660438696716928 2320933157765826560 70797590 1.9858799132500946 0.019933341 -31.639541994174355 0.017575422 3.948154312580544 0.024348248 7.137474699883206 0.024889458 -37.92485878808092 0.019940896 11.24852 0.8365593 4.2304907 5737.505 True 3.3365697542558865 B
2319662465921282560 2319662465921282560 2320842001380199680 70798181 2.1763030714247007 0.077504806 -31.633158296171885 0.060799636 4.365755400480322 0.085104704 -22.666082933586004 0.101389356 -15.386442551418657 0.07428636 16.649483 2.54045 9.84978 3436.1953 True "" MN
2319672941345890944 2319672941345890944 2320515755664300800 70821529 2.5251636714361947 0.12747298 -31.625573831020066 0.107619174 3.599981287506257 0.14465919 2.9024895855031096 0.13676015 -2.5190755269048295 0.12922996 18.072607 2.9072723 10.854108 3300.6406 True "" GN
2319683872038341632 2319683872038341632 2320863270058227200 70821561 2.5604778802208 0.06280536 -31.437413552519256 0.04641317 4.322868643334311 0.07357882 15.86678394757807 0.06469223 -0.03541811071557397 0.05212552 16.663162 2.451479 9.842023 3472.336 True 8.828724924721673 GM
2319687548530366464 2319687548530366464 2320803071796709888 70821603 2.655315098847037 0.017265009 -31.27749211605867 0.016472992 3.801087066214028 0.022314804 -30.19407621203907 0.020229159 8.755354030158514 0.017751303 6.73747 1.3260479 -0.36299077 4551.923 False "" ""
2319688884264556416 2319688884264556416 2321335299849977472 70819356 2.306667409601949 0.2587746 -31.495988948171583 0.26454577 3.645315396395017 0.3249692 42.076554047992346 0.2896167 -21.055777646552695 0.38022947 19.14227 3.1386547 11.950945 3275.0625 True "" IN
2319688952983851392 2319688952983851392 2320610721685102336 70819361 2.298178385897653 0.015711812 -31.477263094928063 0.012289104 3.995186716039095 0.01857462 42.52857610372373 0.0143103525 3.6399295037576054 0.015550937 9.02679 1.1797371 2.034475 4821.394 True 9.437950382984528 A
2319708061294070912 2319708061294070912 2320994592977961216 70788375 1.854443451542657 0.016076313 -31.60718638729261 0.013579765 4.290303300030112 0.017672474 -53.25774070851361 0.01939258 -16.347448800333687 0.015170315 11.439347 0.831172 4.601787 5743.8906 True 9.437946237351083 A
2319716715652656896 2319716715652656896 2319734582716691200 70797618 2.01100761482315 0.12119172 -31.449846858214162 0.08660231 3.6105950100639617 0.13997516 -2.1302080498567086 0.122809716 -19.219715908628487 0.097305626 17.566698 2.8079891 10.354592 3238.875 True "" N
2319747811216398848 2319747811216398848 2320712598309591552 70797674 2.0853005765654267 0.1152718 -31.153079575568377 0.094656914 3.8063785989584593 0.14086862 -13.171013779548117 0.14020374 -9.858793761742659 0.10508715 17.925978 2.794283 10.828538 3254.3438 True "" N
2319756194994689408 2319756194994689408 2320781661384419200 609978601 2.1960935102347685 0.13004602 -30.956636559335045 0.11743226 3.5523789661282934 0.15905596 73.02710965142258 0.17505272 -6.140924409765768 0.1297069 18.272865 2.9172573 11.025462 3240.5938 True "" IN
2319772107846423552 2319772107846423552 2320834304798813568 70797718 2.0203810123733206 0.020489411 -30.88697371947642 0.018076602 4.16699992390052 0.025114344 24.660013790931664 0.029237794 -35.07579808511683 0.021478467 14.811102 1.8313084 7.910219 3940.001 True 6.515520722584579 A
2319782278329248768 2319782278329248768 2320980020153379840 70846573 2.7345690285200686 0.12721586 -31.16436389978098 0.11352183 3.8750336535847114 0.14948092 39.833124906864015 0.1616955 6.7741001095180735 0.14568782 18.064093 2.6113205 11.00547 3366.2344 True "" N
2319786607656313088 2319786607656313088 2320981394542904192 70848711 3.006709967273564 0.024008315 -31.099861266114704 0.021308612 4.017681745182311 0.028688217 -10.73085772044608 0.031267814 -3.7103609797039727 0.025890902 15.139298 1.8844385 8.159176 3890.2383 True "" N
2319789592657596416 2319789592657596416 2320794413142569344 70848294 2.8714101207575227 0.0403442 -31.073236152987786 0.03511325 4.560414450091179 0.047702517 34.352044197419296 0.05796447 2.346758923433633 0.04429531 16.23772 2.4409084 9.5327425 3465.789 True "" N
2319791070126375296 2319791070126375296 2320825298251181184 70848306 2.913482174289289 0.13000803 -30.99307364808438 0.10023831 4.2147090698624385 0.13960828 6.138272759553766 0.21808983 45.147866944788824 0.12732323 17.991991 2.6909657 11.115829 3354.8906 True "" FN
2319799733076335744 2319799733076335744 2320855676556049920 70846165 2.5428843909190086 0.05791026 -31.01851373425781 0.058982633 4.533947322429432 0.0755777 115.14641867859625 0.07919837 -12.73590362345349 0.06650597 16.914602 2.6859694 10.196984 3340.7812 True "" N
2319809456882327040 2319809456882327040 2320605949977761536 70848341 2.822922789051522 0.04159375 -30.7978507454076 0.033577573 5.079119816701354 0.045238353 72.97252743721765 0.06313445 -57.18863980073415 0.04161468 16.144468 2.2410536 9.67341 3601.4688 True "" GN
2319813678834251776 2319813678834251776 2320978473965139328 70858616 3.234501304127089 0.14045739 -30.913332583051535 0.10408444 3.9911287154051847 0.1425488 9.198398670487645 0.24751449 -16.345491207255613 0.1168813 17.896065 2.5849705 10.901544 3384.9219 True "" N
2319814782641820416 2319814782641820416 2320803724631758336 70858251 3.18697872550612 0.056502182 -30.86674664601531 0.03978449 5.045114579485746 0.060082886 91.8745790359027 0.075788334 38.18566709305065 0.04553558 16.132933 2.7867203 9.647287 3285.6562 True "" N
2319818592276913792 2319818592276913792 2320895563917392128 70858584 3.226109866998952 0.18197826 -30.76592301008312 0.16452666 4.375362805427315 0.24809796 29.0442426919955 0.20262761 1.856398802208818 0.1892976 18.704197 3.119711 11.909267 "" True "" IN
2319823475654900864 2319823475654900864 2320902062202556544 149010289 3.412226665305594 0.015643517 -30.69500109566311 0.011670132 4.567270876788342 0.01919575 -18.55555836193101 0.014977317 -13.865945401633315 0.01326331 10.334128 0.9092407 3.6324122 5520.259 True 9.437963168457763 ""
2319835570283524864 2319835570283524864 2320847224060422912 70848635 3.0243570913820252 0.06599992 -30.64484729243617 0.05400883 3.756327990786816 0.08395402 67.865806983932 0.063365705 15.86751485150657 0.063369066 16.765873 2.550953 9.63969 3402.6719 True 8.552690851958998 ""
2319848622688169088 2319848622688169088 2320801663047425792 70846180 2.5602724570421267 0.09542245 -30.930621844335807 0.07952513 4.207243333426062 0.10928728 -31.74147153630368 0.15230338 -37.37581046841256 0.092482515 17.425531 2.7244263 10.54552 3358.0781 True "" N
2319857766674458752 2319857766674458752 2320989954413282304 70846493 2.6988099601083966 0.031946555 -30.72525091744177 0.023538526 4.613515846026371 0.03205765 -4.524978014879601 0.039085496 -54.27977017379419 0.026319187 15.341985 2.1594458 8.662145 3646.2422 True 4.886159548302159 ""
2319877209991085952 2319877209991085952 2320524650541309440 70819756 2.382095433586399 0.15667035 -30.59076665958956 0.13594754 3.893409274527495 0.20037776 40.146807914293596 0.17579983 3.279728321445143 0.15213346 18.357695 3.0051403 11.309345 3205.8438 True "" MN
2319877965905346304 2319877965905346304 2320999639564109696 70819741 2.4433223010418845 0.13834135 -30.507654555951127 0.11654954 3.844666728868609 0.16658518 9.553654187063737 0.14878137 -32.46566062338498 0.13687016 18.202135 2.77108 11.126429 3342.2812 True "" N
2319878382517448320 2319878382517448320 2320797539878825472 70819537 2.3307445360201733 0.026829945 -30.523388838262886 0.021595502 4.315366285945259 0.03476685 68.89125483726701 0.031352103 15.195329620339251 0.025587821 15.047196 1.9745712 8.222284 3805.754 True "" GN
2319887556567645824 2319887556567645824 2320903883268688896 70846463 2.6661215567304772 0.07174261 -30.497181069035708 0.051761784 4.924225249522586 0.08626739 69.81458366011374 0.0690437 -10.353347687493903 0.05965313 16.518696 2.403739 9.980386 3491.836 True "" N
2319892087757431552 2319892087757431552 2320844058672019328 70848587 2.974084896167397 0.1898381 -30.402881341043212 0.15546052 5.104950364496238 0.22413106 -67.31155403569754 0.19570048 -38.479053910528464 0.19388504 18.825268 3.3614197 12.365226 "" True "" N
2319898379885253120 2319898379885253120 2320707964040441856 70848446 2.9343528099543477 0.033343777 -30.26291119204093 0.029819855 3.8615234304777646 0.039857376 39.05471314498361 0.03882065 -84.04373246709532 0.0372196 16.064167 2.1007328 8.99796 3688.8203 True "" N
2319902601840022272 2319902601840022272 2320800902837943296 70846444 2.708683996476572 0.17301059 -30.359733191325695 0.13579611 4.09395563983248 0.22027801 122.97449015103415 0.16833316 -27.16876695543482 0.1516904 18.264359 2.941187 11.325074 3210.125 True "" MN
2319912158140336000 2319912158140336000 2320783933422373504 70848471 2.861537466885897 0.07834213 -30.134036656839726 0.07312384 4.211249701802097 0.10276808 17.68546137420591 0.092443585 -31.280217485767146 0.084646545 17.605526 2.8963337 10.727581 3248.2188 True "" N
2319918961367573504 2319918961367573504 2320793897746881920 149021408 4.298430087738247 0.012408637 -31.292096779116864 0.010810591 5.116256491143438 0.013837276 -21.304690661243384 0.018237876 -3.494253906993193 0.012552881 10.6694145 0.7498913 4.214176 6013.313 True 0.7556810340365552 B
2319919751642328064 2319919751642328064 2319797465333629440 149021769 4.373076487242016 0.03804793 -31.20777971807012 0.03705738 3.592731769150596 0.04702476 12.349625753871313 0.054375567 -20.941058646275554 0.044218965 15.722739 2.3567982 8.499864 3519.6875 True "" N
2319922358687209856 2319922358687209856 2320734867715638144 149019940 4.083412681864534 0.025195263 -31.231479804318397 0.022567667 4.215728835025074 0.02870013 -26.952092186554623 0.036996506 -58.02961385744497 0.028087858 12.855222 1.0892315 5.979585 5006.8345 True 0.7556808737931754 B
2319933113285408384 2319933113285408384 2320881304624851968 149021735 4.438502358032566 0.1390219 -30.936996003691 0.11029491 4.3389687653779285 0.18038964 63.94262820184872 0.12720509 -46.64082785101142 0.12402628 17.909945 2.6288128 11.096877 3310.0781 True "" N
2319935797639287552 2319935797639287552 2320812486365053696 149019583 3.957766793451185 0.012076451 -31.126687131671225 0.0094655985 3.729495944005056 0.012194003 -28.34407758429159 0.01800603 -10.254165729123176 0.01183341 12.257913 0.84303665 5.1161633 5720.266 True 0.7556808232549366 B
2319936106877764864 2319936106877764864 2319815366757378560 149019593 4.033509509596708 0.06909649 -31.093379668855206 0.053744983 4.589092250427403 0.07296619 12.87427590042114 0.094674446 -4.979669688471139 0.06747459 16.778824 2.7865677 10.087458 3325.2812 True "" N
2319949438456268416 2319949438456268416 2320551519855979776 149019874 4.15339143062033 0.082877696 -30.809661501712043 0.06744758 3.8817842234028763 0.099520884 1.9996781257270209 0.09752368 -34.757276096037984 0.08113688 17.485443 2.7881927 10.4306 3310.3438 True "" GN
2319955245252110080 2319955245252110080 2320971606313124352 63694827 4.616216191296714 0.05226595 -30.892806979428638 0.046830356 3.5790770054053658 0.074640386 41.402630918284245 0.056742232 -15.17517312283754 0.060365763 16.621212 2.3449974 9.390067 3518.3281 True "" N
2319961223846589696 2319961223846589696 2320882438497310720 63695171 4.733312005941702 0.053492736 -30.804657369613707 0.042868193 4.11846401155452 0.060700912 69.78288798051759 0.06293018 27.755524310252888 0.050603077 16.664066 2.4837217 9.737742 3444.5156 True 0.2067631593408648 B
2319968473751391872 2319968473751391872 2320797368080141184 63695138 4.71046066320151 0.15670985 -30.626547541402044 0.1455948 5.157732603251989 0.20542365 35.04773150847491 0.1841076 -18.62744874266857 0.16947272 18.54614 3.4519844 12.108435 "" True 7.2016852747711955 G
2319972253322595968 2319972253322595968 2320783074428967808 149021704 4.47859282067264 0.026891692 -30.7000212084006 0.023995182 4.131025346445971 0.032081597 10.205205711514228 0.03305721 -3.061023388253328 0.027668213 15.390322 2.024292 8.470611 3768.4492 True 4.975034999724575 G
2319993659439536640 2319993659439536640 2320788331468887040 149011873 3.7681802495888177 0.03270224 -30.79072250791377 0.023938512 4.9505800084414515 0.04487919 75.40543281722996 0.028714765 -60.67810543467264 0.030412143 15.077671 1.8574543 8.550951 3912.5928 True 6.515532155695149 ""
2319996751815999872 2319996751815999872 2320777267633186688 149019641 4.055672716281432 0.04665729 -30.788578411619863 0.0368369 4.022550793360637 0.05339712 28.669956458862888 0.05520836 1.307424868991798 0.04548398 16.489704 2.4747639 9.512212 3438.1953 True "" N
2320002524252044416 2320002524252044416 2320881377640416640 149019649 4.040603657247675 0.016979655 -30.680226695741418 0.013394699 4.362573606872572 0.019173473 23.675733075028496 0.019631157 0.1739747994808144 0.016439434 14.242901 1.6666565 7.4416146 4105.295 True 9.775238919602725 A
2320007918730958976 2320007918730958976 2320987549231653888 149012072 3.839347352284529 0.01353244 -30.673292628958556 0.013171234 4.159463265938989 0.017470071 -14.258608988895947 0.015489291 -1.0481030644419667 0.01580543 12.692547 1.0233307 5.787733 5170.6562 True 12.443229689524731 ""
2320011556567390080 2320011556567390080 2320584853098129408 149011892 3.7109462415839474 0.14815696 -30.63844001857272 0.13596976 5.074580361905448 0.1856717 20.409535483713324 0.16984305 -12.180450319456746 0.16091551 12.833718 1.2250185 6.360719 4724.682 True 6.219259786999718 ""
2320015615312358784 2320015615312358784 2320873749778503552 149012056 3.878993034951636 0.07033393 -30.534897622570504 0.073839426 4.240586752626609 0.09156268 -25.000721277687628 0.09158386 2.657684799168442 0.088535085 13.447279 1.261056 6.5844088 4650.7397 True 9.775238409528582 ""
2320025270398893056 2320025270398893056 2320874054720005248 149021677 4.3695143459653325 0.017607048 -30.51743370283701 0.018229019 3.914748829613348 0.023294643 40.2746142176736 0.020951815 12.260880951754983 0.021913731 14.543444 1.5447254 7.5069633 4242.2188 True 5.822149405775678 ""
2320027057105487360 2320027052809520640 2320899240409406720 149019836 4.09832623590972 0.12130635 -30.566122444862945 0.10983282 4.4824934570742725 0.14395429 -3.362037065596565 0.14884205 -1.2679815889572799 0.13520277 18.224085 2.857977 11.481683 3303.7969 True "" GN
2320027052809520768 2320027052809520768 2320548534854747648 149019837 4.097495297630818 0.08785422 -30.56787949969657 0.08036023 4.6381496053405 0.105430886 6.449585543601257 0.111463025 -14.442521860521897 0.10017015 17.691587 2.8241024 11.023312 3259.625 True "" GN
2320035887558046208 2320035887558046208 2320704768584775552 149021530 4.288117504032712 0.020892115 -30.378900482414814 0.018356621 4.118403330889751 0.02371364 29.989599983699815 0.02436281 -7.196708519288737 0.022283912 14.680336 1.7833738 7.75398 3986.4502 True "" IN
2320036639176726912 2320036639176726912 2320609278576486272 149021535 4.27803080403957 0.14888828 -30.360489097021887 0.14609855 4.506610697259928 0.18022105 3.0546044948202735 0.19915406 -32.29739249272449 0.17852186 18.497063 3.2873363 11.766313 3075.1875 True "" IN
2320038151005229184 2320038151005229184 2320961779427923072 149021651 4.40979200340163 0.10063146 -30.280563035480174 0.09042884 3.986187843188585 0.11351284 63.52958425008834 0.14876908 13.625733738375507 0.10735947 17.826239 2.5333614 10.829027 3387.1406 True "" N
2320057602912523776 2320057602912523776 2320543106016065920 63697344 4.92373554754265 0.017634101 -30.658426234426898 0.017454494 4.527105072585658 0.02323772 43.25086776783553 0.021612119 28.14547873585681 0.01967353 9.025322 0.6298933 2.3044248 6337.803 True 0.20676323425988902 B
2320064745443197824 2320064745443197824 2320843989949991936 63697300 4.960745390660283 0.13823077 -30.44604140930232 0.13059267 3.750806038514906 0.16835591 49.29407660524072 0.16926783 -12.939106556018366 0.15002179 18.471865 2.878765 11.342487 3294.25 True "" GN
2320077909517915136 2320077909517915136 2320798639390461056 63697121 4.868499966440628 0.01266902 -30.360543812164476 0.01247387 3.7419250745475114 0.015319531 17.265053302071042 0.017987225 -22.26978929260837 0.0154221915 11.542056 0.7683325 4.4075317 5952.9756 True 9.775247210178343 ""
2320087319790657664 2320087319790657664 2320720707208173952 63697245 4.989543349581267 0.1619025 -30.1834264648735 0.15133627 4.068048608570148 0.20314004 20.239818805441153 0.17788453 -35.57827021223584 0.17559293 18.632725 3.145647 11.679655 3247.5938 True "" N
2320088213143969792 2320088213143969792 2321022390006428672 63697224 4.990935226311457 0.0752673 -30.10901200473878 0.061773594 5.011907956250169 0.09161196 9.15030382960692 0.07511097 2.0246851997398 0.071522884 17.321314 2.6253433 10.821329 3397.625 True "" N
2320101411579007616 2320101411579007616 2320772491629557248 63724808 5.259965282458843 0.08147846 -30.026728668220457 0.063291974 5.039469840399206 0.103122264 -9.992744322001336 0.08197855 -72.14006799055923 0.079954974 17.309847 2.793583 10.821771 3335.0156 True "" N
2320105878344997120 2320105878344997120 2320665765986413440 251822894 5.363032205174409 0.09172056 -30.066774648433118 0.09072632 4.0046810645617255 0.116947 49.890701454266285 0.09316761 -19.71215970834227 0.11518758 17.515806 2.7202206 10.5286455 3366.6875 True "" N
2320112264960864000 2320112264960864000 2320766375596082944 63724717 5.059249410818259 0.1261008 -30.03950939453743 0.10456764 4.277393368331574 0.16505568 28.801831351360377 0.11835857 -33.89849526869017 0.12457216 18.124971 2.9342651 11.280868 3274.0625 True "" GN
2320125940136456064 2320125940136456064 2321330253262075776 246846836 5.250946963660407 0.10780541 -29.793283173500445 0.09414019 3.6311374951476916 0.13250749 11.707468477301221 0.1276424 23.701940445057055 0.1122373 17.992176 2.480486 10.79239 3403.9531 True "" N
2320128761930679040 2320128761930679040 2321004866539735680 63694957 4.578332242286998 0.046426255 -30.2537372800591 0.036137607 3.572548274127593 0.05320207 53.90639820954805 0.06249339 -9.822320081920557 0.04343426 16.457012 2.411704 9.221903 3485.3125 True "" N
2320130789154567552 2320130789154567552 2320604575587953152 63695062 4.740465918442559 0.10686709 -30.16972276602834 0.09948736 4.209288592406646 0.13915712 20.458996203575207 0.11899278 -40.59497180779523 0.12147043 18.050026 2.8842888 11.171069 3212.0 True "" N
2320133052602432896 2320133052602432896 2320547637205778560 63694972 4.554776518290043 0.1433497 -30.15998919213986 0.13684909 4.019266396280209 0.1907166 41.01483836521257 0.16649827 -35.32725438533559 0.15545619 18.527502 2.9945583 11.548236 3315.6406 True 9.123201273901934 A
2320134530071102848 2320134530071102848 2320906872565926528 63694973 4.55961958303397 0.0141216675 -30.15825843038772 0.010443592 3.8210633798238987 0.01616335 15.35571560391935 0.015006403 -15.624475879747868 0.01223476 12.417206 0.9863806 5.328127 5272.451 True 6.219266919141523 A
2320139168636006528 2320139168636006528 2320772835226940672 63697167 4.825917137204684 0.15074596 -30.037175621694054 0.11653666 4.351313444029737 0.20645095 -3.0398999344467645 0.12063798 -36.167867245417646 0.119822256 17.8726 2.7127914 11.065702 3317.8594 True "" N
2320153432222819840 2320153432222819840 2320821694774884096 313936331 4.333066003649981 0.019455548 -29.921328770633707 0.014548637 5.201198418933772 0.023467196 28.731816043627603 0.01804563 -8.60366250462193 0.017837128 14.357471 1.7538834 7.9379888 4013.1094 True 8.552704240207424 ""
2320157658470886144 2320157654175346816 2321007645383112192 246820651 4.613779051962994 0.2015721 -29.843914869601054 0.16697557 5.04801601462013 0.25279635 15.41169915071646 0.18752475 -38.4045140268793 0.18615651 18.732864 3.104704 12.248468 3254.125 True "" N
2320164908375479680 2320164908375479680 2320558396099548800 246844570 4.927254290403409 0.07314071 -29.868051921981795 0.06644277 3.6606647615357533 0.09020514 11.549142626822086 0.082627274 -55.47050811005329 0.07914556 17.16232 2.7070017 9.980119 3339.375 True "" GN
2320166076606609920 2320166076606609920 2320534099468725888 246844563 5.0418297524966595 0.07231326 -29.837869061558475 0.063941866 4.588974669768186 0.08676672 4.591919437659104 0.085223846 -23.486294624628204 0.07483868 17.365107 2.7271805 10.673685 3330.5 True "" N
2320166214045563136 2320166214045563136 2320273446494092288 246844608 5.056313030934221 0.08921137 -29.814252985312923 0.078859165 5.0102231801331385 0.10709298 47.67326867058432 0.09782105 -49.51060228025722 0.090147234 17.701551 2.8792706 11.200837 3262.7812 True "" N
2320178033795558656 2320178033795558656 2320972529730330368 246844534 5.033180133950985 0.07262099 -29.615350210156212 0.07311774 4.450641483941695 0.091707766 98.58430397927503 0.089041166 -31.040844286786456 0.08473306 17.385637 2.6216335 10.62775 3406.1875 True "" N
2320197477112244608 2320197477112244608 2320806366036420480 246822754 4.851036086741383 0.17536023 -29.398021117520646 0.15097234 3.852782623924515 0.20423442 7.204818100802306 0.2433532 -24.727824294123515 0.18547662 18.561579 3.0693245 11.490451 3242.9688 True "" IN
2320198477839913216 2320198477839913216 2320915599939527168 149010511 3.5318879744543956 0.06316304 -30.633797496710518 0.054381 3.851873207306868 0.078574 -19.41266482944105 0.07139167 -16.803854964991658 0.06775442 17.075548 2.5941067 10.003908 3397.125 True "" N
2320210022712054528 2320210022712054528 2320603540500120320 149012029 3.838823277563788 0.10718155 -30.33025914583211 0.09977788 4.02015383283939 0.13108738 -4.840709825793863 0.12258422 -4.51635320786967 0.10971257 17.91347 2.7654686 10.934683 3266.5 True "" N
2320213493045595008 2320213493045595008 2320848869031693184 149010458 3.6004021388394363 0.04150077 -30.29635366065689 0.03505292 5.135140356438529 0.047512755 101.01324017705365 0.044983115 -70.91955008237747 0.043495633 16.258282 2.5043468 9.811044 3440.414 True "" GN
2320217921156762240 2320217921156762240 2320763008341728512 70858504 3.3529023483900238 0.12510024 -30.363287689015387 0.121254854 3.6861283639507634 0.16981561 3.3553431123839905 0.14476162 -3.83917689177617 0.13723724 18.185043 2.901516 11.017896 3231.4062 True "" N
2320219196762142592 2320219196762142592 2320867633745079168 149010339 3.3685594316683662 0.03534343 -30.373314661771392 0.032741573 4.064810263335799 0.045853984 55.89849029560629 0.043871004 -14.257279140821076 0.038568985 15.945439 2.3869925 8.990641 3505.2031 True "" GN
2320236750292793856 2320236750292793856 2320860074602561408 149019704 3.9235093962866907 0.013813376 -30.20318692680057 0.012703289 4.052053336259069 0.016240584 62.40497795181002 0.018003495 -10.285240091580778 0.014661805 12.563719 1.0463915 5.6020947 5107.4375 True 5.700811227710616 A
2320239228489662208 2320239228489662208 2320612753205694080 149011945 3.716391218906741 0.018801384 -30.171041610611812 0.017796125 3.6698801977490136 0.022114933 -3.9637953484342314 0.024873378 -7.912929258153275 0.021131732 9.702681 0.51446056 2.52594 "" True 9.775239046977935 AV
2320240465440268288 2320240465440268288 2320827123613597184 149011999 3.8747785263303167 0.09884133 -30.102000532241057 0.09308114 3.5604374808177983 0.120375626 13.295681797685468 0.127492 3.793685718003931 0.10797773 17.645962 2.5811596 10.403479 3443.211 True "" N
2320242114707708288 2320242114707708288 2320572827189658240 149011990 3.8809676951512437 0.019302303 -30.027457506409597 0.016012235 4.054045081649657 0.021047574 22.237526255213144 0.025356283 -25.738409290646953 0.01832387 13.946143 1.4274216 6.985586 4390.7617 True "" N
2320243042420662656 2320243042420662656 2320820590968189056 149019771 4.069922758338608 0.0562133 -30.09226302778739 0.049414754 4.890514484662817 0.06494576 -50.24111255706947 0.07635489 -50.85007164795222 0.056588218 16.785383 2.592781 10.232156 3410.6094 True "" N
2320251323117566080 2320251323117566080 2320903848908950656 149011950 3.6794183309676654 0.015939608 -30.129646633128186 0.012794964 4.196650642885016 0.017103638 50.20359873753714 0.021548914 -4.249750248950917 0.016225554 11.097122 0.754014 4.211636 5987.499 True 6.36395165128468 ""
2320257503575045760 2320257503575045760 2320822377673413632 149010400 3.6103766300419893 0.114887 -29.92919241237431 0.10173004 3.7513721842006422 0.15205817 -31.680321953112614 0.12673052 -39.589776113593665 0.13120045 18.133993 2.9340744 11.004944 3257.4375 True "" N
2320261832902091136 2320261832902091136 2320893674131761920 12473001 3.839904312413382 0.17979759 -29.862722009374608 0.16244872 3.683579709943942 0.23897916 12.181231496500276 0.17088006 -3.573378906715955 0.1901655 18.634335 2.8198757 11.465685 3327.125 True "" GN
2320262417017643776 2320262417017643776 2320834614036455424 12509249 3.9516886721953046 0.086667955 -29.858915828536553 0.069708645 4.499508814451975 0.11105364 -23.759304346786628 0.07869023 -2.7536909013952915 0.07892968 17.325418 2.6859665 10.591244 3351.5781 True "" MN
2320262794974771072 2320262794974771072 2320866465513892864 12509287 4.024876558069434 0.09847147 -29.823594645711463 0.076653026 3.779823824041811 0.12912537 2.9873621558827956 0.08523168 -16.546656967210897 0.09656651 17.038498 2.7719831 9.925856 3335.25 True "" GN
2320263207291628288 2320263207291628288 2320995933007757184 12509246 3.91350185964684 0.065974966 -29.845108449274576 0.052769527 4.509226848120198 0.08627203 -26.23703875179252 0.062451955 -41.45657245961413 0.05990725 16.705627 2.4755287 9.976138 3445.3125 True "" N
2320264345458429952 2320264345458429952 2320714286232269312 12472997 3.804386060435958 0.049327247 -29.879103451892334 0.043176923 4.677581614263527 0.059756048 67.80382585335025 0.059842553 -15.048857433379734 0.050466422 16.573153 2.5771055 9.92326 3409.9219 True "" N
2320266196588445184 2320266196588445184 2320773311968402176 12473021 3.749457911707966 0.17358594 -29.78230381805745 0.13641156 3.7922532836863634 0.22581187 14.896678963208661 0.15136184 -31.339012448069205 0.17392115 18.430109 3.0501099 11.324595 3231.5312 True "" N
2320267540914096000 2320267540914096000 2320790289973970432 12473022 3.8316138218718323 0.018470034 -29.77093516005904 0.013775255 5.200091413070275 0.021176968 -17.800390778650815 0.018059714 4.530623723852747 0.016340695 11.136859 0.79032516 4.7169137 5880.25 True 8.293397739671532 AV
2320268915303558144 2320268915303558144 2320863922893254656 70858361 3.153350356698846 0.038486198 -30.296413508889394 0.03808523 4.552252491824726 0.047256455 -63.900183917779344 0.04632803 -43.36700501642594 0.047082327 16.29589 2.4464636 9.587023 3472.1797 True 5.472698227030295 ""
2320272901033225728 2320272901033225728 2320614363817795200 70858452 3.263403749068189 0.053065047 -30.099699755694296 0.05174855 3.7495772086645656 0.065568835 -21.382299226406527 0.07049944 -53.846471154691706 0.060270127 15.866138 2.3511782 8.73605 3519.4922 True 4.886164539999246 D
2320274584660384256 2320274584660384256 2320925839141499392 70848552 3.0194947971059602 0.06006169 -30.15031378826322 0.054738417 4.029183509645024 0.07099403 36.619431846412596 0.07115226 0.906807298071243 0.06928758 17.14228 2.6741838 10.1683655 3365.2031 True "" MN
2320275336279709312 2320275336279709312 2319607589123755008 70858386 3.1894548638289892 0.16027234 -30.14424418703952 0.15191002 3.5954303242571286 0.19340421 -22.90848768741538 0.19073054 -39.423266640935424 0.18642224 18.565432 3.091383 11.344186 3246.2188 True "" IN
2320282723623506176 2320282723623506176 2320729503300668416 70858434 3.270745133426534 0.11333053 -29.984532011286177 0.112553455 3.817370154437112 0.14368944 66.08512110384605 0.15578455 52.921950892255786 0.1384285 18.027395 2.828682 10.936216 3220.4062 True "" N
2320283823134735104 2320283823134735104 2320744209268707328 409136470 3.230909258223853 0.12949981 -29.95209549317701 0.12592578 3.7435697911806365 0.15467922 57.197457656470824 0.17335217 -32.599140655982545 0.15018167 18.487467 2.9037418 11.353896 3232.0 True "" N
2320291077334793600 2320291077334793600 2321422436144254464 70848495 2.889762062173766 0.012185815 -30.028195072547085 0.0116209015 3.702494199573365 0.01521466 21.070983905430058 0.01583415 -13.765411874351136 0.013614758 12.498941 0.9426842 5.3414135 5401.7114 True 10.137502246800423 ""
2320297120353509120 2320297120353509120 2321024245432299136 12469773 3.156890391695381 0.077957 -29.852097772363493 0.06663274 4.000455056503926 0.091832146 21.62213093373382 0.09116765 -42.5448514405857 0.077109985 17.376204 2.4227428 10.38675 3514.6875 True "" N
2320307466930049280 2320307466930049280 2320893334829367040 12470914 3.536283454092191 0.08822136 -29.817837989392856 0.07912024 4.220586844393956 0.11115332 -27.319415729689965 0.098009 -15.827266553641602 0.09193968 17.571985 2.6085453 10.69885 3376.6094 True 4.886166891362367 ""
2320317598760362624 2320317598760362624 2320994726121445888 12472945 3.6450490811112806 0.1357491 -29.677161783056132 0.10634993 4.145199147739967 0.17672907 79.17749491111515 0.13173023 -1.245399636587933 0.1338302 18.1645 2.8354053 11.252226 3299.4062 True "" N
2320320347536144000 2320320347536144000 2319709946784178688 12472932 3.628732329452969 0.19074179 -29.591827744160444 0.14759418 3.8785535350660267 0.2490065 24.298429830148336 0.16964218 -22.51522435643408 0.1810718 18.590586 2.8878613 11.533935 3350.0 True "" N
2320322035459114624 2320322035459114624 2320829975471863168 12470864 3.3808192164674398 0.014061283 -29.746176968706845 0.012392217 4.024232166255365 0.016971339 43.797390887292615 0.015107306 -11.11961340667272 0.014838228 13.501058 1.2634964 6.5244727 4645.801 True "" MN
2320325845094815488 2320325845094815488 2320887936054365696 409136446 3.246081078380072 0.08553576 -29.717701250550896 0.07058339 4.473705022974434 0.101221435 -6.740698147115998 0.089133054 -19.77467192695099 0.08165683 17.384228 2.659792 10.637565 3350.2344 True "" GN
2320326497929883520 2320326497929883520 2320544098153257344 409136437 3.3187796143427173 0.19181281 -29.656254674690373 0.1529905 4.353593515457828 0.24980308 64.27531952659068 0.16845778 -9.562361263703556 0.16683835 18.394983 2.8939476 11.589223 3248.7188 True "" GN
2320331346948233344 2320331346948233344 2320869901488170624 12470954 3.4630128627482324 0.017290348 -29.585145880371957 0.013902177 4.1829622976742336 0.021097362 -6.126370778787309 0.020258062 22.96298029808811 0.016557684 11.124508 0.7174511 4.231928 6110.1924 True 6.081005576714978 A
2320336088592127872 2320336088592127872 2320769193094622464 12470832 3.3859282173119643 0.016541375 -29.467270015423868 0.014945659 4.435006552931623 0.01943516 -10.451376679280049 0.020978192 -53.38707078751348 0.018278418 13.210468 1.2136354 6.4449396 4740.7124 True "" DN
2320336943289794176 2320336943289794176 2320848834671969920 12470983 3.548119088304319 0.16332953 -29.43228193901753 0.17126815 5.026187080646595 0.23123607 5.8044258620203255 0.17129768 -40.250655761887145 0.20741802 18.708778 2.9223137 12.214972 3082.375 True "" N
2320344884685111808 2320344884685111808 2320834476597504256 12509289 4.0837002199615355 0.06445898 -29.822276092441637 0.060146127 4.038699315625186 0.0950223 25.55413333753443 0.057752855 0.25873289045564185 0.07789173 13.992524 1.5297842 7.0237317 4261.0625 True 5.822150456223131 ""
2320352581265751168 2320352581265751168 2321413949289499776 313936287 4.305195875038677 0.09098632 -29.684876289459442 0.08542183 4.040130915214854 0.12150845 -45.95249975845335 0.10094374 -104.42741980737036 0.10712276 17.604332 2.176834 10.63631 3689.5977 True "" N
2320353474619723264 2320353474619723264 2320816231576490496 313936281 4.277556165253553 0.013215128 -29.65072416217581 0.015085982 4.3237384210006296 0.018998994 22.0448787065782 0.016221872 1.5499946296904534 0.018961685 10.952598 0.7039423 4.1318946 6142.8774 True 4.800423939601277 ""
2320361441783758592 2320361441783758592 2320822549472113280 12509202 3.9433084237936713 0.11431882 -29.684723060830926 0.091328196 4.673626098638858 0.13984802 58.18196809191889 0.10824209 -22.10927969703088 0.103087336 17.84243 2.6031322 11.1907 3362.7344 True "" GN
2320365324433652992 2320365324433652992 2320877151391702016 12509346 4.042663623944683 0.12685145 -29.499343493252194 0.119265094 3.6823275302117424 0.16004811 30.103201918343288 0.1441356 -3.710787324942869 0.13870035 18.276674 2.8479462 11.107286 3302.375 True "" N
2320368421105940224 2320368421105940224 2320959820922837760 313936257 4.339970859161 0.011671324 -29.482978847842986 0.011848021 3.70970806327818 0.014249457 15.144342339121824 0.013870686 5.166888607116162 0.014568534 11.852248 0.9217348 4.698947 5453.852 True 9.775247713660075 ""
2320374708938091648 2320374708938091648 2320606121776189824 246820695 4.61052387175182 0.022681644 -29.59695614416676 0.02081976 3.844010778038163 0.028063698 29.627287754417694 0.02589709 -61.36590578862424 0.02379853 15.1652775 1.9332666 8.0892 3834.9492 True "" N
2320375391837598208 2320375391837598208 2320733901347207936 246820697 4.5385011170764695 0.08558609 -29.580932071402334 0.08778483 4.11340249381453 0.115698725 -4.04580916686643 0.101418346 -13.87423795580524 0.10643604 17.732588 2.8449955 10.803594 3259.6875 True "" N
2320387284602342656 2320387284602342656 2319502212101673856 246822773 4.825838661942123 0.044138525 -29.25590673648431 0.045026816 3.9145971957320422 0.05790237 22.268461174539897 0.053134274 -63.80332921546325 0.053725533 16.600048 2.6867132 9.563483 3359.1406 True "" N
2320389964661934976 2320389964661934976 2320816094137534848 246822545 4.7483696207436905 0.05674265 -29.267604956062616 0.051204845 4.169354174967816 0.06579146 64.13876316992574 0.06827359 1.476472296300627 0.06233475 16.895563 2.7652817 9.995907 3310.8906 True "" GMN
2320390647561507200 2320390647561507200 2319384529997651712 246822542 4.707534540489246 0.059359584 -29.260724894407048 0.057078652 4.226606157711187 0.072747834 24.795482511226652 0.072056055 -15.764744665049477 0.06440487 17.0461 2.7895517 10.17606 3306.3594 True "" N
2320396145119126016 2320396145119126016 2320796882748930816 313936242 4.301357498196037 0.10094571 -29.390101206075673 0.09613476 4.652927991214746 0.12356063 -24.836335776430573 0.12840556 -54.911186972289855 0.11537489 17.87338 2.682064 11.212012 3395.6719 True "" N
2320406487400435968 2320406487400435968 2319753068256400768 246820512 4.452778072992107 0.11838191 -29.116234539747563 0.113546684 4.565643429229236 0.15453212 59.48069759043476 0.13243808 -24.866475724350444 0.14108765 18.082195 2.905672 11.379705 3220.5625 True "" GN
2320407041451885056 2320407041451885056 2320805580057632768 246820506 4.4973296266404175 0.0375868 -29.082730997536224 0.031841636 3.811646115993542 0.05024045 -9.441274300850196 0.038424674 5.882651738161833 0.03849467 15.815727 2.1337128 8.72129 3673.2148 True "" GN
2320412023613880448 2320412023613880448 2320871447675969664 12509171 3.9471361032976975 0.034729343 -29.513428545986375 0.035575386 3.926815350854395 0.04391131 13.637803262099562 0.04256099 -4.9292885210116655 0.04286108 15.59238 2.2800665 8.562582 3567.168 True "" N
2320416387300650624 2320416387300650624 2320711120840831744 12509155 3.8789483933333933 0.16706638 -29.41305971294318 0.15765725 3.694392635785971 0.21420015 21.26777543590074 0.19621527 -31.34753686519064 0.19375508 18.606564 3.2152271 11.444279 3067.8125 True "" N
2320418208366803072 2320418208366803072 2320540803913561088 12509353 4.03331943849639 0.020354616 -29.45607250637724 0.0207293 3.8576530463763232 0.026405351 43.53725384133154 0.02462998 -19.391786127183607 0.02520009 14.911413 1.9184074 7.843029 3853.1309 True 9.775245392618313 M
2320430749671283712 2320430749671283712 2320842619855491968 12473119 3.7358237693173755 0.08328041 -29.276671246252697 0.072808556 3.6081358040202156 0.09702743 -49.81229025851087 0.10358633 -41.81418184018085 0.08501931 17.535849 2.6765842 10.322263 3339.7812 True "" N
2320437789122071552 2320437789122071552 2320587666300935040 12475112 3.8647500017474785 0.09192908 -29.177229104566177 0.103013486 4.13384189326493 0.115903206 10.038001775641128 0.1259396 30.45813950145538 0.13586219 17.780203 2.8167267 10.861972 3338.9844 True "" N
2320452911702603520 2320452911702603520 2320701019077983744 12511154 4.246764769867966 0.03392536 -29.027496998718963 0.026749182 4.213566676939036 0.038493577 23.026999980529222 0.039788865 3.301561105077319 0.030018793 15.570948 2.1127357 8.694197 3685.6836 True 2.97384682256737 ""
2320453324019466880 2320453324019466880 2320863785454301952 313936190 4.386500935761567 0.03536386 -29.133954933857385 0.031225983 4.240824987566023 0.040905256 40.67342321074291 0.042427316 13.772485499799199 0.03692666 15.690401 2.0047884 8.827653 3787.8516 True "" N
2320464216056496384 2320464216056496384 2320927484113278976 12509410 4.05784655486211 0.013978839 -28.994308536445306 0.011460639 3.6735492834308103 0.016016986 21.489127775191722 0.015651457 -15.45756180976652 0.013739541 13.107376 1.0580378 5.9328055 5080.3496 True "" N
2320467136634256896 2320467136634256896 2320598493914295552 12509412 3.991780949304879 0.06750551 -28.987965330743137 0.057771303 3.776607264241265 0.08169601 -14.43433263773381 0.07892976 -27.261886935890306 0.06899404 16.109493 2.6069517 8.995003 3395.9219 True "" N
2320478028671344768 2320478028671344768 2320702191604400384 12511106 4.224000994241634 0.015139144 -28.72913710746806 0.014134689 4.165702587729705 0.017950838 62.87537212093533 0.018083531 -14.180976784693648 0.018626489 9.560919 0.6068239 2.6593602 6386.6724 True 6.363960844608861 A
2320498266557412480 2320498266557412480 2320817743404975360 70775706 1.2766714451600059 0.04308238 -31.12103909617364 0.030034266 3.9054088150998747 0.048845183 18.912703335499735 0.04414557 -17.182442489817927 0.035214692 15.982662 2.1104279 8.940994 3691.6836 True "" GN
2320501633812061952 2320501633811794944 2320718649919047680 70775674 1.3148309382791343 0.048096415 -30.972132957800856 0.038202815 3.8501828764486232 0.05525144 15.53270249573282 0.05595744 30.140835970078236 0.045405567 16.187115 2.2714796 9.114522 3582.4922 True "" N
2320504554389531776 2320504554389531776 2320797539878825600 70775669 1.2808676888836676 0.050438944 -30.95880069669145 0.039942466 4.493711367081868 0.05697804 -18.56323967449226 0.060766425 -61.41797585652058 0.04474358 16.269865 2.3059826 9.532891 3552.3867 True 3.463300655018152 ""
2320509605271095552 2320509605271095552 2320837981290805760 70785654 1.4673841314481 0.05789387 -30.864511378278 0.052590143 4.602957574390372 0.06856879 23.843840742972233 0.08178538 -5.8634458161925345 0.06274493 16.929874 2.7352953 10.245059 3329.2812 True "" N
2320511254538536320 2320511254538536320 2320895671291615488 70775652 1.3812768457502218 0.07347659 -30.86422169570971 0.059157476 5.190587688657222 0.07969523 9.182624474137757 0.10457725 14.247786591339441 0.0690546 17.181396 2.8377066 10.757479 3266.625 True "" N
2320521528100376192 2320521528100376192 2321365197116041984 70787876 1.7793953518538612 0.037110098 -30.8434689797536 0.031985037 4.051672619070435 0.04264362 -16.940768659514323 0.056622658 12.486474037407676 0.04027301 15.940267 2.0984058 8.978438 3703.6152 True "" MN
2320524581821832448 2320524581821832448 2320606293574882176 70788204 1.9425064463362856 0.1172193 -30.772952454590058 0.0990659 3.7316118363486255 0.12985362 -24.10216681704639 0.18643144 -32.04856245547789 0.121814266 17.891214 2.9714146 10.750697 3264.0312 True "" N
2320535306355458432 2320535306355458432 2320992290875497728 70787897 1.7038928830829598 0.12024874 -30.711046745965806 0.09335003 4.42927000373495 0.13001503 52.67567346923724 0.18261625 15.92421373545744 0.117187746 17.924746 2.5704994 11.156406 3381.6719 True "" N
2320536405867085056 2320536405867085056 2321010329738506880 70785977 1.6641665118665312 0.014278607 -30.667968026656627 0.011408027 3.915487605199338 0.015106888 50.321086477626565 0.024571547 -12.065998369679328 0.012763093 10.969822 0.8076916 3.933751 5828.0283 True 9.775219952104395 AV
2320536985686577024 2320536985686577024 2320817159289455104 70785680 1.4956711911094454 0.014760774 -30.738340838502456 0.011332913 4.4465367973839465 0.015473358 -26.17524403803158 0.024310773 -40.11603971697082 0.013649013 12.860753 1.1140194 6.1008625 4950.0483 True "" N
2320544686564030208 2320544686564030208 2320924464751966720 70787934 1.802596269461847 0.012296843 -30.529537566705354 0.010614274 3.7249231773931855 0.014029062 63.3095000614855 0.016284924 23.784822817165058 0.013320269 13.406776 1.1269264 6.262363 4920.6885 True 10.137490690146938 ""
2320553340922164352 2320553340922164352 2320802689544379520 70775258 1.1910679861850708 0.109771155 -30.83829407176614 0.08667326 3.745336865791844 0.12177483 13.914831066323448 0.1458467 0.6564563916020497 0.10693391 17.806587 2.7462482 10.674042 3321.7344 True "" N
2320560698202044288 2320560698202044288 2320723146748988928 70775276 1.261703757009278 0.067264214 -30.733384914753568 0.05155996 4.063620096728524 0.07260638 26.40229344013182 0.105043255 -36.208164101690585 0.064339586 16.863594 2.5487146 9.908159 3418.836 True "" N
2320564061160618112 2320564061160618112 2320881991820717056 70775291 1.2162107756344287 0.07645927 -30.677494526953215 0.066278026 3.7076805210376227 0.08323036 9.69552253767924 0.12355022 -9.243869504740632 0.085925646 17.153057 2.6620007 9.998569 3369.25 True "" N
2320565371126459136 2320565371126459136 2320841520343862400 70775299 1.1550218816256148 0.024373455 -30.63362866116921 0.019403921 3.9146446278887135 0.026824115 40.20059711921995 0.042062167 -43.06961642028979 0.024019416 15.033112 1.9628677 7.9965734 3815.414 True 5.584411282409959 AV
2320576400602443648 2320576400602443648 2320728369429818624 70762988 0.8595416059123262 0.098208494 -30.541264830263227 0.07678659 3.6655994054613212 0.1086114 21.765842861028386 0.17662762 -11.839389175737068 0.09354756 17.596165 2.7328377 10.41689 3329.3594 True "" GN
2320583306909881728 2320583306909881728 2321340286305727872 70763230 1.0852354345180275 0.014284516 -30.463481639603216 0.0106986035 5.136099940854115 0.015164204 -21.39926425923218 0.022388961 -32.01385954422171 0.012260966 13.340382 1.41047 6.893549 4412.8276 True 10.527638678032906 D
2320583822305955968 2320583822305955968 2320833372790628480 70763221 1.1051935751312665 0.01385313 -30.42778663035778 0.010819994 4.566454825344249 0.015195284 -9.807971265655341 0.021530727 -17.514838524101116 0.012415465 12.394807 0.9775038 5.692703 5302.836 True 9.775216660238334 M
2320585196695488128 2320585196695488128 2320697484320217728 70763206 1.042024971560592 0.023443127 -30.371289803349857 0.01871939 3.9937156895195134 0.025947021 53.338263709765506 0.031323183 -33.54836806140441 0.021558695 14.848479 1.8307161 7.855365 3936.7266 True 4.975018258395862 ""
2320599176813383424 2320599176813383424 2319771519436050304 70785914 1.5659561877681407 0.13487034 -30.349663099040814 0.101470985 5.181664142465994 0.15984139 12.510731570138567 0.1277902 11.001219447120766 0.1127808 18.11644 3.2470741 11.6887865 "" True 0.3410834269632956 ""
2320602651442646400 2320602651442646400 2320549840524781184 70785878 1.5556171531817462 0.05770121 -30.215196127084692 0.046519704 3.930938870422725 0.067474835 34.308701907751065 0.06397674 -20.66721310303817 0.053510375 15.954276 2.6650953 8.926758 3357.75 True 2.421093874005818 ""
2320608831899876352 2320608831899876352 2320825263891438336 70763192 1.0850613158725355 0.19124594 -30.324357735137266 0.15872476 4.9555229712144016 0.24406485 39.07490162811577 0.24148619 12.091035466925163 0.1764896 18.718718 3.0259342 12.194165 3278.0 True "" N
2320619036742698112 2320619036742698112 2320842551136015872 70785794 1.4774972769853274 0.027672451 -30.079239370485663 0.01748928 4.4539235700177455 0.027434366 -45.383832204788106 0.027343666 -19.25612896481696 0.019486066 12.68533 1.2934351 5.9290442 4600.4854 True 6.080991544614992 AV
2320619041037844736 2320619041037844736 2320645738554239744 70785795 1.4777079109556164 0.014881941 -30.07752024185688 0.013296256 4.517820963921547 0.018849986 -45.934649854687024 0.016348792 -19.39454985117554 0.015400519 10.556335 0.64536095 3.8309805 6307.047 True 6.2192482852603295 AV
2320625015336565632 2320625015336565632 2320652022091035648 70797781 2.0488457816155314 0.20739985 -30.557148326997726 0.2052289 3.7970603200343978 0.2637924 -37.74460967179899 0.25201112 -53.369570165276386 0.23410815 17.965954 2.9111786 10.863192 3261.8438 True "" N
2320630203657051392 2320630203657051392 2320617529209321728 70819563 2.333272485716844 0.022968708 -30.42264273641054 0.015120319 3.633594697172856 0.022530982 34.74541971248251 0.02585882 14.4258553124812 0.0179248 11.340826 0.7065153 4.1425085 6141.527 True 9.775226616204971 A
2320643397796638720 2320643397796638720 2320714488095198080 70788120 1.8954538194594273 0.10752835 -30.339964083945404 0.098803245 3.8291464567621163 0.13062093 35.39496580867784 0.118462205 -14.520664876028196 0.12435319 17.84835 2.7152176 10.763861 3367.2969 True "" N
2320645807273716224 2320645807273716224 2321349700873987712 70788099 1.8814748917891666 0.039284393 -30.27641669041409 0.027667314 4.944598546577154 0.04082678 27.02452212972325 0.04209744 -64.5277552962081 0.0341122 15.39136 2.204462 8.862016 3617.9844 True 5.9487498279791975 ""
2320648865290459392 2320648865290459392 2320908178235983360 70797836 2.086699437222385 0.012698847 -30.209049377054665 0.011475699 3.740537889737967 0.013177504 -39.132509357616044 0.016551226 -30.879665684260836 0.014275666 13.125481 1.0473299 5.990151 5110.1235 True 9.77522573480522 ""
2320651510990313088 2320651510990313088 2320878628861388928 70797834 1.9961368472272496 0.01747967 -30.219933419397346 0.01349715 4.020096318700538 0.018816764 17.15451133763705 0.0186729 -50.46497960032078 0.017022943 13.791811 1.4366322 6.812993 4379.2607 True "" N
2320652881084495360 2320652881084495360 2320615983021130752 70797849 2.0213772815985003 0.012338697 -30.160278000046706 0.011431918 4.164207764418137 0.014082288 48.84210307126761 0.015789703 -24.495175010103814 0.014651003 11.998165 0.9028101 5.095827 5523.919 True 9.43795492429272 A
2320659306355566848 2320659306355566848 2320878899443164928 70819692 2.481841098177661 0.080260195 -30.15663188392472 0.07407249 4.942335748941234 0.09790573 -1.7095456578180979 0.09208774 -13.973809573034332 0.08797014 17.58605 2.6496906 11.055711 3373.3438 True "" N
2320664975712274944 2320664975712274944 2320766684833726592 70846398 2.6863439326874876 0.012039643 -30.121532677893125 0.012974646 4.843692059093919 0.014903529 9.06421707756035 0.0145382825 -20.818310938997676 0.015344177 12.019892 0.9281168 5.4457746 5445.969 True 9.775231031901631 ""
2320670576349843584 2320670576349843584 2320963875371996032 70846340 2.549296363106461 0.10952626 -29.962436366578395 0.10332404 4.581735573285937 0.13443029 -21.558173053118107 0.14100142 -7.323589040143009 0.12452058 18.112438 2.757347 11.417588 3304.5781 True 4.560326790725256 ""
2320672775372615552 2320672775372615552 2320996581547344000 12424460 2.635026588429749 0.11163778 -29.886933445178673 0.098791175 4.314874292117342 0.13247475 11.521550422799168 0.15205523 -18.478100263804 0.11904171 18.169443 2.7475796 11.344284 3284.5312 True "" N
2320676593599346688 2320676593599346688 2320924086794844928 70819637 2.3127924328311256 0.07769609 -30.02622841608965 0.07262478 3.5970982386544335 0.101700604 16.168241026359265 0.09246913 -6.258670146589488 0.08426016 17.538944 2.5152626 10.318706 3428.6484 True "" N
2320691608804959616 2320691608804959616 2320822863006024832 70788091 1.8333687855522216 0.01940186 -30.24673239271941 0.013917799 5.06880316568267 0.02174784 -79.64591096561776 0.02042997 -52.978957557934564 0.016926708 14.217899 1.8089771 7.7424264 3960.2324 True 6.219249825460451 M
2320693150697738496 2320693150697738496 2320777469496305024 70788087 1.8694985916075681 0.014406995 -30.22573939476601 0.010911484 3.759017147864219 0.01584256 42.44968566417532 0.015865793 3.486849427491957 0.013587063 12.2883835 0.9329033 5.163755 5431.6475 True 9.775223891262216 A
2320700611056436480 2320700611056436480 2320561278021779968 70797874 1.9891813762073896 0.1704098 -30.071433988456448 0.14206062 5.153294941462205 0.18921323 135.77231054629985 0.20567356 16.77779445810348 0.17421389 18.400867 2.929554 11.961292 3179.625 True "" AGMN
2320704528066606720 2320704528066606720 2320895774370830464 70788051 1.8428648881414165 0.04966288 -30.00960039058958 0.039820015 3.935519021199039 0.05298587 21.47986130970538 0.052847948 -31.553428983584546 0.048932858 16.233065 2.2104015 9.208075 3615.5547 True "" N
2320704562426346496 2320704562426346496 2320802075364296960 70788056 1.8844463415701056 0.03934354 -30.028129557778694 0.03059342 4.119272386702289 0.040783446 17.708804453473437 0.045875024 -5.058034246122273 0.038229782 16.000076 2.1706982 9.074179 3642.2148 True "" N
2320715110865996544 2320715110865996544 2320935730450627584 70785828 1.5816927789973705 0.07507856 -29.977543182056028 0.06886566 4.244311250869288 0.09324624 -6.926932620077136 0.107030876 -27.803964946797016 0.082450315 17.05575 2.7838955 10.194786 3289.6406 True "" N
2320716687118463360 2320716687118463360 2320513689784124032 70785822 1.5931800723245024 0.13644667 -29.90155684188942 0.10465667 5.074149163524326 0.12849875 18.318340850196144 0.1714083 -5.9374079519093295 0.13004291 17.865978 2.8574257 11.392795 3259.6562 True "" N
2320720952021792768 2320720952021540992 2319914700760997504 12418220 1.8074007368754674 0.014681117 -29.806964385699168 0.011652177 3.860618533631671 0.0155678075 65.44041694993565 0.019133255 0.9400923615359487 0.013633176 13.324496 1.1884565 6.2577806 4790.575 True 6.84143572628459 M
2320722562633730688 2320722562633730688 2320919963626242176 12394829 1.712415767750548 0.18139927 -29.8098509069698 0.15924738 4.332035308219466 0.21063878 36.34913242871492 0.22746187 -1.731313922179403 0.1770248 18.765287 2.8508682 11.948748 3189.875 True "" N
2320729438876952576 2320729438876952576 2320558082565935744 12420309 2.1789989848991658 0.012422858 -29.844429707463192 0.012619833 3.8489663465874613 0.015114659 10.78225598543347 0.016082568 -18.81492877124972 0.014850946 12.885354 1.0991783 5.8120747 4979.142 True 8.552688389780498 M
2320731221287842048 2320731221287842048 2320617116892496256 12420273 2.0436083489567882 0.012233915 -29.8391365640997 0.01017517 3.9448065153625063 0.0130864205 10.419129549651919 0.0155468155 -19.609082439749333 0.012459255 13.201942 1.1765003 6.182071 4809.5674 True "" N
2320738372408948736 2320738372408948736 2320886222363524992 12422289 2.3125013139904786 0.013701579 -29.668316998848358 0.01250259 4.836759162596384 0.017029524 -36.43699595523554 0.016803479 -18.88835089811637 0.015085262 11.711101 0.8243437 5.133873 5790.3457 True 9.775230367602331 ""
2320744625881306624 2320744625881306624 2321025138785426304 12418293 1.966854818492122 0.069985196 -29.719328583602262 0.07039278 4.962021407677294 0.07958419 15.464649196477387 0.10603031 -7.255327010269788 0.08270499 17.17352 2.8075676 10.651813 3298.5156 True "" N
2320767337668753280 2320767337668753280 2320898798027762432 70744113 0.6130132118929638 0.054597203 -30.488429888001402 0.043420732 4.664862483374108 0.05603221 -0.3264805842416643 0.10264185 22.321629570812867 0.05473557 15.827128 2.3183174 9.171323 3534.711 True "" GMN
2320776099402032256 2320776099402032256 2320804235732643584 70744337 0.7829393435400408 0.050767973 -30.316496151714528 0.04306714 4.492643177860246 0.05820914 24.645216615695528 0.073808156 -2.440328502717565 0.053238284 16.321608 2.4374104 9.584117 3460.0078 True 4.975017074738316 G
2320790629276192000 2320790629276192000 2321095949910740480 70744298 0.8264474575795275 0.11710126 -30.17788389699047 0.11230533 3.551657884286813 0.1526089 1.032941741167102 0.1384029 -17.11967408502087 0.13683896 18.217552 2.823162 10.9697075 3232.4062 True "" N
2320791561284342656 2320791561284342656 2320835198152004224 70744284 0.8045128482029471 0.116392225 -30.142457534977233 0.107203685 3.7073535084427145 0.15376703 93.29935065962634 0.13495734 -24.645475950426484 0.13098449 18.05105 2.6907978 10.89637 3350.7344 True "" N
2320799975125033216 2320799975125033216 2320868252220304256 70763159 1.0838766867855931 0.03713152 -30.168686652912864 0.028387232 4.610891110961884 0.043278415 -9.978961118154619 0.040192608 -16.38148141495987 0.031321462 15.902885 2.3102074 9.221809 3548.746 True "" MN
2320813684659601920 2320813684659601920 2320583096455767680 70775463 1.2048526440421141 0.16498996 -29.880915869280965 0.11391436 3.913680025967542 0.16413054 -79.52740438859759 0.19256587 -65.21954728908942 0.12892936 18.217094 3.248783 11.180021 3184.8125 True "" N
2320817704750159360 2320817704750159360 2320618319483339648 70763106 0.9386169030648482 0.098129 -29.98431820929331 0.08703151 4.673800709728566 0.13449562 49.82514429287808 0.10182708 -31.996794096875156 0.10974823 17.507862 2.7796307 10.856213 3339.0469 True "" GN
2320822485048865664 2320822485048865664 2320945699070402816 12359063 0.8535858183522594 0.02304538 -29.888015575989872 0.02178692 4.49320567696536 0.028946305 -16.74297560887156 0.025070038 -92.31843908455505 0.026730385 14.788012 1.765852 8.050793 4002.836 True "" N
2320830250349769856 2320830250349769856 2320776649158231296 12377875 1.0689663128727431 0.031901054 -29.747947390608136 0.027604189 3.5584678380106287 0.037674163 58.65011772168224 0.037240647 19.702436972921348 0.031017765 10.645461 0.7485151 3.4017763 6023.0645 True 9.437949384543996 A
2320830353429003520 2320830353429003520 2320786544762486016 12377877 1.1102866669964044 0.022516953 -29.727117847120653 0.021182982 4.016044932624151 0.028102374 42.37518365436259 0.027171656 -14.905809334695121 0.022900485 14.975381 1.9084911 7.994374 3864.2617 True "" MN
2320834373517174016 2320834373517174016 2320788812505222016 70742173 0.47632550998188217 0.05662383 -30.193562943824784 0.04407707 3.6432694481568326 0.06625855 32.417798439668495 0.06583716 1.1568824934725388 0.0503048 16.726988 2.6856747 9.534444 3356.7656 True "" N
2320840970588051584 2320840970588051584 2320602273485524864 70742154 0.5607587384197216 0.0406449 -30.11226228907871 0.031787388 3.6321230375482734 0.050400533 13.821532090661314 0.044768576 14.038241806078998 0.03588154 16.187004 2.381446 8.987807 3500.5312 True "" FN
2320846326412221440 2320846326412221440 2319829900926671744 70742102 0.37635258800880644 0.113701604 -29.980965642046296 0.096179605 4.268232301997582 0.1321528 -24.712669771494 0.11379091 -17.84969566584266 0.115809366 17.997654 3.1284943 11.148894 3134.2812 True "" N
2320849560522633216 2320849560522633216 2320950333339180544 270481525 0.18028860099440144 0.036594257 -30.122377996163173 0.030942302 5.058138967535292 0.044631027 -48.72891688371607 0.047547184 -69.80222110391963 0.038597435 15.982384 2.084198 9.502337 3700.5 True "" GN
2320850385156351232 2320850385156351232 2320822863006024576 270481530 0.15287699972133997 0.038805075 -30.09459577907603 0.03526742 4.491293467008421 0.051158622 1.8560002683908754 0.047632437 8.129108119808484 0.041864164 16.157463 2.1873455 9.41932 3630.3281 True 4.9750144696442655 A
2320854851922331264 2320854851922331264 2320793691588062464 70723196 0.05901955079389775 0.030574255 -29.999026697314186 0.023511324 4.575059486441773 0.03822249 -38.542661074572 0.034204446 -14.774334784070225 0.027146755 15.2849045 2.065714 8.586888 3725.3125 True "" N
2320868252220304512 2320868252220304512 2320974866192577536 70744232 0.654163791016539 0.22560337 -29.90358468409733 0.17149381 4.95029812853964 0.27948108 -7.13777690421099 0.2211359 9.780612483754698 0.21021082 18.882162 3.040001 12.355319 3194.1875 True 4.800404628540905 ""
2320878074809420800 2320878074809420800 2320563958081386752 12359096 0.9336767815001887 0.10349992 -29.704498814217757 0.09156605 4.344373013710649 0.10846989 63.47433531213353 0.12435091 -14.012778698386454 0.1131263 17.505545 2.8165092 10.69518 3288.6875 True "" N
2320883056972614784 2320883056972614784 2320874673195306240 12359129 0.8989611425673534 0.12066248 -29.56789824023784 0.12015266 3.7196568983820084 0.1485567 4.55977764830487 0.16381617 -5.541779766449931 0.15518703 18.08017 2.8525333 10.932684 3272.4375 True "" N
2320884916693470720 2320884916693470720 2320550046683235328 313934096 0.5820179760669012 0.0138366325 -29.765776661080388 0.0095624775 4.160769296488927 0.014766122 -60.65083665590351 0.015148094 -39.94241495968385 0.010833504 11.551377 0.77721596 4.6472454 5925.4087 False "" ""
2320886394162148224 2320886394162148224 2320932951607396992 12359019 0.5243891945888901 0.026671594 -29.68702074578981 0.021887308 5.043495874635232 0.030563887 46.168125688571486 0.027931623 31.070867316073837 0.025118366 15.134415 1.8959341 8.648073 3880.2432 False "" ""
2320887832975150976 2320887832975150976 2320902371440201600 313934069 0.5731510714405805 0.11595724 -29.655281837929707 0.08892342 3.8426580891915147 0.13366848 97.56166360698481 0.1355165 -9.93235791196207 0.10182588 17.991488 2.6511745 10.914646 3471.5156 False "" ""
2320892888152763520 2320892888152763520 2320896461565597568 12358993 0.5083697221515572 0.0736962 -29.5255854996355 0.06988957 4.550662969245637 0.09279242 5.421855212467226 0.09127988 -21.13925453392436 0.082220234 17.497974 2.6345367 10.788348 3378.6719 True "" N
2320901233274240640 2320901233274240640 2320958583972287872 313934013 0.6652771649071781 0.111336894 -29.388253408428564 0.09755966 3.6258675635650195 0.12775198 1.4788745254936049 0.16804694 0.001315204515818732 0.11326935 18.064747 2.7667637 10.861807 3375.5781 True "" MN
2320915634299265408 2320915634299265408 2320835576109126400 327996095 1.485059769998576 0.013622211 -29.66834001004951 0.012103496 3.952095556709423 0.015367069 12.970845628019394 0.018155426 -36.304082886196326 0.014440929 13.467833 1.2714729 6.4519696 4632.248 True 0.708692116538339 A
2320918928538507776 2320918928538507776 2320779604095346688 327996066 1.5415719156117813 0.06445764 -29.53510707973114 0.05804041 4.53543864420005 0.07791041 13.80695780530743 0.08406824 -44.295737531013444 0.07012358 16.20751 2.663231 9.490606 3368.7812 True "" MN
2320919826187288960 2320919826187288960 2320869729689478144 12393843 1.2241271917534207 0.0769845 -29.78445822382444 0.05901086 3.9811567060315687 0.083326384 95.4749989075649 0.089138664 4.878024780024948 0.06691986 10.67182 0.86874485 3.671866 5648.643 True 9.775220910042615 A
2320922197009235328 2320922197009235328 2321022630524596736 12393829 1.317816968952072 0.015060824 -29.67777341133807 0.012772527 4.206757357945944 0.01729602 -32.574232932799895 0.021386173 -23.362265345176958 0.01550525 11.35122 0.7844753 4.4709573 5894.614 True 7.819246258620907 V
2320925903565363072 2320925903565363072 2320543793210833664 12377896 1.11136758428258 0.098240025 -29.607415018444346 0.09586027 5.132929220166374 0.12866281 -36.39394565087507 0.1337393 -47.5660392447612 0.10522024 17.784304 3.10186 11.33613 3122.1875 True "" N
2320928244323221376 2320928244323221376 2319797499693367680 12393801 1.2248049501557599 0.074657805 -29.505452124354882 0.07035842 5.200640011442082 0.09639662 -54.94751332487818 0.11007729 -2.5852324592213236 0.08174111 17.469044 2.871292 11.049328 3302.5312 True 7.396393906665458 ""
2320936318861753984 2320936318861753984 2320211225302895232 12393977 1.3475690393454052 0.01190976 -29.40484809263727 0.0099234115 4.520378802044341 0.013718109 48.420377595420746 0.01537621 -29.445180542385554 0.011670694 13.384654 1.3617258 6.660528 4484.098 True 8.828725606518745 A
2320937826394394624 2320937826394394624 2320584406421507456 12418181 1.8339632386071756 0.036058124 -29.569471502821347 0.030448323 3.9668912219964927 0.043298982 -20.371220931869267 0.045653827 -23.487671335502142 0.035077233 15.980129 2.4139347 8.972381 3485.789 True "" N
2320950303275346048 2320950303275346048 2320797574238563712 12418149 1.8402475730125303 0.090056024 -29.3877130469608 0.077422276 3.639895799910061 0.12321696 -10.515807443907082 0.09320383 -32.10146001912103 0.08916188 17.633522 2.771906 10.438967 3324.7031 True "" N
2320959030648885376 2320959030648885376 2320845540433244928 12394918 1.658863021192384 0.021344177 -29.2541329015164 0.017617794 4.231885334280369 0.02648887 28.36034502039626 0.023503475 -46.9956789636991 0.020555489 12.595603 1.0261087 5.7282724 5164.896 True 2.011595693446623 ""
2320961504550016768 2320961504550016768 2321456937617491456 327996012 1.589918349454361 0.0771895 -29.269789998804452 0.06546786 4.086962042444638 0.106634155 -9.314398719413374 0.07712404 3.9548472528715743 0.07630458 17.28086 2.6078491 10.337864 3386.375 True "" N
2320963772292782208 2320963772292782208 2320708891753346816 12418128 1.7362019785404728 0.06395627 -29.278324217116992 0.057621207 5.1643624162969894 0.07692206 -6.73251034523485 0.07150269 -9.23512662469257 0.07335356 16.79197 2.5984144 10.357053 3400.8281 True "" MN
2320973113845891840 2320973113845891840 2320877215815958272 12377902 1.0806345220589582 0.07635533 -29.580717531389183 0.07443555 4.09363404534537 0.09242389 57.27138771292875 0.105511986 -55.79169175887808 0.089948885 17.413635 2.6645298 10.47418 3359.2812 True "" N
2320991466241769984 2320991466241769984 2320786540467288320 12359146 0.8186580575746973 0.046772297 -29.378450932889333 0.038783222 4.30651450407663 0.051569436 69.36369216399638 0.07340974 -36.247597235322175 0.05079269 16.506168 2.4933176 9.676798 3451.7422 True "" N
2320994902215606400 2320994902215606400 2320770189527046528 12359153 0.8174291800945342 0.07127936 -29.33361067597932 0.057925157 4.707739568146817 0.082559116 125.39930792035267 0.095688656 -30.145949369415824 0.06940332 10.52653 0.799201 3.8905923 5868.514 True 8.828721813181074 AV
2320998132031017216 2320998132031017216 2320646322669800832 12359175 0.8823461266393123 0.1135702 -29.21866009024314 0.10644516 3.849695763815561 0.14036803 3.073348200307802 0.13262932 -28.756588126930225 0.13377954 18.141033 2.9729538 11.068165 3155.2188 True 4.886155087584351 A
2321016480131433088 2321016480131433088 2320584887457843968 327995968 1.5930248844257564 0.09066331 -29.107824238346716 0.0660016 4.3464801515195735 0.108108975 41.810796135763496 0.105638966 2.0401022579379107 0.08065868 17.249569 2.788618 10.440257 3302.6875 True "" N
2321027750125579392 2321027750125579392 2320611584974584448 12393703 1.3032166747583327 0.035980355 -28.99869678319913 0.027515223 3.9732090202618036 0.043116532 5.50495597271562 0.04288235 -26.922328868569753 0.032372266 15.551375 2.092618 8.547083 3712.7012 True 0.19062481274937154 ""
2321031594120914304 2321031594120914304 2320972740184370560 12377996 1.1363105696515432 0.09749443 -28.90992820198188 0.07404962 3.777589008137615 0.12278815 11.515144834619035 0.12629166 -49.311537074410694 0.09382425 17.44826 2.504507 10.334332 3424.1016 True "" N
2321053794807236864 2321053794807236864 2320834476597503232 12469742 3.1037348003729197 0.021520844 -29.706831330009802 0.016614137 3.945755559197846 0.025474368 35.37929660344221 0.02143886 10.731482599040392 0.020221725 14.664661 1.7794905 7.6453123 3990.13 True "" GN
2321057265140784768 2321057265140784768 2320902234001248256 12434125 2.8423581013039945 0.012755364 -29.649534957146937 0.011643721 4.351747381703653 0.015553666 31.89158758367612 0.013651159 -1.6283405952794836 0.013625584 12.414271 1.041565 5.6075897 5111.897 True "" IN
2321065472822619520 2321065472822619520 2320862200611102848 12424417 2.5725505600338483 0.011320894 -29.672921886793322 0.009608083 5.0414081079651965 0.013890296 1.5824023188376035 0.011662262 -12.002003452998254 0.011342952 11.892061 0.88490486 5.4048204 5584.3076 True 10.137501528466053 ""
2321068466415467392 2321068466415467392 2321395983441558272 12424391 2.5923225941344916 0.072791375 -29.538732144515727 0.057944216 3.7696082177806964 0.091515005 -18.723279601725704 0.074171886 -33.237717264479386 0.065235965 16.98808 2.6714811 9.86956 3351.9219 True "" GN
2321073070620455680 2321073070620455680 2320611649398413312 12434247 2.929405839820915 0.112619415 -29.44585852303525 0.084648155 3.853711630367018 0.12603031 15.010380006984976 0.12803431 2.760497382734465 0.10259911 17.728037 2.8726883 10.657433 3240.3125 True 1.563256734033569 M
2321076987630603136 2321076987630603136 2319909478080738944 12424571 2.7902036564456103 0.018027175 -29.395032538639622 0.014954913 4.585053533572615 0.021816248 56.15622799071809 0.020219062 -18.89334099129605 0.017676998 13.801512 1.3990259 7.108234 4428.465 True 6.363949085334777 M
2321081347021886080 2321081347021886080 2320607938547093376 409136405 3.2276731264453473 0.15991835 -29.484941239053644 0.12580706 4.106617224826933 0.19343148 -38.09546265618827 0.16749424 -29.88735110229904 0.15084703 18.443111 2.909563 11.510532 3157.6562 True "" GN
2321082102936156416 2321082102936156416 2320716416536052224 409136396 3.2519285299955825 0.12601762 -29.431839695304127 0.10995548 4.018542507773132 0.16297586 -34.05132511473019 0.14502743 -50.218349373608504 0.13500486 18.051443 2.8909702 11.071786 3296.9375 True "" N
2321088253329357696 2321088253329357696 2320824649712417792 409136386 3.297969014950805 0.20689297 -29.37602072599314 0.18152574 3.8154182904994256 0.25193623 71.15105810361302 0.22410811 -27.40436258522176 0.21967626 18.829212 3.1603222 11.736923 3104.9375 True "" N
2321092101620108672 2321092101620108672 2320805099021289984 409136370 3.2999749854705946 0.149257 -29.283961151837318 0.13626747 3.686139072269505 0.18341269 1.6921170706654363 0.17842099 -29.723182471938678 0.16335584 18.440643 2.918457 11.273502 3250.5625 True "" N
2321096538321760640 2321096538321760640 2320987858469300864 12434250 2.9477999502940158 0.014004721 -29.43261858762988 0.011710671 4.196043662088757 0.016780432 31.714993602130733 0.016005492 -48.165667449370794 0.014796075 12.691411 1.040616 5.805611 5127.632 True "" GN
2321101310029986432 2321101310029986432 2320877151392638720 12434058 2.8315046458654263 0.059320573 -29.30177847200673 0.054924827 5.144703884182651 0.07708029 23.5062642339149 0.0785339 13.517044541903665 0.06330826 16.91254 2.5491295 10.469342 3403.4844 True "" N
2321102272102680832 2321102272102680832 2320200500768820352 12434291 3.0039277931114503 0.15708224 -29.25829618545149 0.1267695 4.871496714982652 0.18281868 -2.945576435559706 0.1863577 11.49630165297919 0.1516072 18.383202 3.0989532 11.821514 3184.2188 True "" N
2321105746731672448 2321105746731672448 2320901027115809408 12469685 3.121600697190426 0.076641805 -29.224099988140175 0.06929933 3.5983030119843837 0.09604009 -6.732798069609844 0.09608238 -30.978076034531174 0.0819449 17.553375 2.6097736 10.333864 3384.1562 True 6.674514600714294 M
2321130382664022528 2321130382664022528 2320700095660360704 12424336 2.6256200983544624 0.031975966 -29.18501193149922 0.027421895 4.473410205449559 0.038401343 -1.141015720489116 0.039280318 3.2861222983383485 0.030577509 15.629875 2.1318626 8.883069 3679.8984 True 8.828736615993208 ""
2321152609119410432 2321152609119410432 2320895495197912832 12424599 2.719863650765639 0.09733864 -29.220307892113855 0.078438714 4.308192726752318 0.10916501 22.796965480702262 0.1147827 18.86042734002874 0.09106518 17.693527 2.5411987 10.865003 3423.8281 True "" N
2321168350174938624 2321168350174938624 2320793038753034112 12424636 2.6883234796161326 0.07909406 -29.012236476946587 0.07430162 4.800557117545962 0.1041475 66.66309007368305 0.09811498 -1.8693549759536594 0.08447254 17.471296 2.723629 10.877754 3333.0938 True "" N
2321178314499089792 2321178314499089792 2320820114226919808 12433928 2.848689940784188 0.07705143 -28.790305459688533 0.06280188 3.985177372407302 0.08947687 7.8473989655717435 0.094417706 -7.939193370949111 0.075922 17.218243 2.7860994 10.220481 3311.5469 True "" N
2321186006784554368 2321186006784554368 2320580828713057408 12472845 3.59950723902134 0.16412863 -29.17370852075448 0.16722608 4.810549160120536 0.21709909 -2.1001123886691477 0.2145693 13.397764365054602 0.2009057 18.56301 3.03718 11.973983 3211.875 True "" GN
2321186251598600064 2321186251598600064 2320831895321931520 12472840 3.6393996295159643 0.08092289 -29.152150824993058 0.08249965 3.63349553390592 0.11023177 28.086800692340713 0.10698554 6.831901546121573 0.09472844 17.644426 2.5906181 10.44605 3412.375 True 7.3964123596450655 ""
2321190439190816768 2321190439190816768 2320620204973694464 12471055 3.5233423394568146 0.08187232 -29.071683082648946 0.08544361 3.622780179920159 0.1084015 27.543208185164506 0.10603745 3.5644465657814077 0.09521359 17.550848 2.738367 10.346058 3357.5469 True "" GN
2321195837965629568 2321195837965629568 2320877220112116224 12472805 3.696909712513558 0.015552312 -28.97518208081286 0.014809868 4.260587080945074 0.019808386 0.8374789665191722 0.018290529 -26.73733259596624 0.018009782 10.10178 0.74348927 3.2491271 6034.77 True 6.3639565137040615 ""
2321212261920548224 2321212261920548224 2320733493326077440 12471112 3.58150734348777 0.15582123 -28.845086869168913 0.14852907 3.7280719831727724 0.2163127 13.243237782065396 0.17990379 -6.582429826103371 0.17728153 18.60188 3.021328 11.459301 3262.5625 True "" N
2321213361432163200 2321213361432163200 2320780566168018688 12471118 3.5310209212089463 0.022460077 -28.810882389264307 0.01749848 4.525782430619688 0.025966521 -15.661863217285424 0.024304986 -3.929434014167474 0.01964286 14.605761 1.8294325 7.8842287 3946.162 True "" FN
2321217828198146304 2321217828198146304 2320795340855502336 12470702 3.430475861843088 0.01842413 -28.718155732934303 0.013663901 4.626613695067008 0.020610617 9.681316769831101 0.019482143 -29.405806741203893 0.017143007 12.344658 1.11973 5.6709743 4933.575 True "" N
2321223600634229760 2321223600634229760 2320975660762130944 12473202 3.8122658665665896 0.08433261 -28.81418257001416 0.07373872 4.485054147290713 0.111039706 49.025931833244215 0.09596948 21.65764006402356 0.083633296 17.389982 2.5666656 10.648821 3401.3125 True "" IN
2321223733777345280 2321223733777345280 2320846743024082560 12473208 3.837313096572271 0.11073984 -28.796043836499525 0.095984116 4.777015258549584 0.14707375 10.412570408636501 0.13132611 -43.499358353731 0.11735239 17.869926 2.6091022 11.26571 3373.0469 True "" N
2321224420972113536 2321224420972113536 2321423088979562624 12472776 3.7009799174525844 0.14518543 -28.795473303253505 0.13233426 4.516810976301135 0.20295593 107.45526514866299 0.16258252 -25.8562085323223 0.14571588 18.348644 2.8791618 11.622804 3142.0312 True "" N
2321234114714219392 2321234114714219392 2320806164173190016 12509474 4.066925575993881 0.05144321 -28.606739673375156 0.048149146 5.1171682726814 0.06853616 8.994333339712519 0.056954294 -47.17043137707008 0.058696292 16.763577 2.7195053 10.308725 3326.7969 True "" N
2321238134803554304 2321238134803554304 2320811416918057856 12472744 3.681685672184539 0.22267106 -28.665762891761524 0.15518661 4.899263579270312 0.26169103 29.022525180017745 0.23209876 -15.643623289405294 0.1757273 18.625559 2.9617958 12.076213 3198.75 True "" N
2321247515012177280 2321247515012177280 2320572994692595584 12474992 3.9314545837858748 0.11127999 -28.503944233828058 0.090570934 4.425854413253322 0.1302615 -7.583041310163308 0.13460697 -90.35104699481332 0.107447654 17.844494 2.976389 11.074479 3204.8125 True "" N
2321247824249826432 2321247824249826432 2320774278335949952 12509496 3.997028267400803 0.012453995 -28.464624650247064 0.012403344 4.621764968059997 0.015653893 -38.37723219569146 0.015174361 -49.29664694444953 0.015201805 13.077918 1.3041687 6.4019575 4577.681 True "" N
2321255211593467136 2321255211593467136 2320978512620414080 12469615 3.0856180323383313 0.010317473 -28.88017994161326 0.010213109 4.121469838211908 0.013604855 -2.606502844925851 0.013190388 -41.57450673617768 0.012513618 12.442243 0.9372301 5.5175033 5419.2812 True "" N
2321257165803113216 2321257165803113216 2319807635816183552 409136313 3.209077544884009 0.08436585 -28.80793895171254 0.08015139 5.17063696465673 0.11106593 -11.055993526642059 0.10100964 -57.29454859345689 0.09543063 17.80802 2.9389172 11.37574 3262.5 True "" N
2321257170098553728 2321257170098553728 2320809084750956416 409136314 3.201148428049684 0.075259626 -28.811928070810524 0.0731318 4.9778442470165585 0.098890446 -35.39185251893441 0.09038537 -131.0869373660354 0.086628534 17.617743 2.7148895 11.102949 3356.9219 True "" N
2321260086380736768 2321260086380736768 2320762321146962944 12434387 3.057210127357876 0.065269634 -28.76223154770791 0.06162229 3.955085220864823 0.084481746 60.23142471828014 0.07546779 -2.955883987625154 0.071601786 17.246204 2.778534 10.231983 3317.4531 True "" N
2321264862384518400 2321264862384518400 2321041111768476288 12470693 3.427317083372883 0.15012383 -28.689916030637363 0.12426838 3.9046717485022686 0.17693774 23.17794185809606 0.1790268 -5.392338456694787 0.15456757 18.482914 2.878788 11.440837 3303.8438 True "" N
2321266687746101376 2321266687746101376 2320905322081821952 12470663 3.40097456403018 0.2293915 -28.59323426933408 0.1612059 4.341099930733824 0.25200057 -32.64053758951794 0.23223644 5.9577999969122555 0.1997204 18.66591 2.81184 11.8539095 3308.2188 True "" N
2321268165214850560 2321268165214850560 2320870245085192320 409136283 3.2069404021590517 0.06861719 -28.64483592463439 0.05099522 3.829826118713966 0.081308015 38.17022452633998 0.07282776 4.721539322304314 0.06214492 16.912878 2.7063026 9.8287735 3363.1406 True "" N
2321274006370349312 2321274006370349312 2320542590619990912 12469572 3.0799811951604603 0.017567227 -28.652191636274743 0.015548071 5.177329196773763 0.024659125 39.25976884644751 0.017702643 18.382489541804475 0.018615242 10.218468 0.67547894 3.7889967 6224.9688 True 5.948763296681134 A
2321281148900731776 2321281148900731776 2320872650266808192 409136265 3.2230507862987197 0.015521398 -28.520573663331994 0.011340969 4.394523614555059 0.01812519 8.759251293702828 0.017056476 10.552443288260367 0.014237064 13.098678 1.1131382 6.3132367 4953.9707 True "" MN
2321284309996690560 2321284309996690560 2320880239472945920 409136253 3.2457933888999495 0.24576274 -28.42082527985896 0.15706144 4.259423674539694 0.22621346 39.704303213105156 0.29637098 -5.733786022167537 0.18392721 18.61896 2.8714352 11.765714 3188.8438 True "" N
2321300222850813952 2321300222850813952 2320972018629984384 12473285 3.760902831695452 0.017421825 -28.337899083617888 0.014168127 3.6657108139844468 0.019587742 41.59318963669875 0.020407893 28.2576500993581 0.016500067 12.855748 1.0276518 5.676539 5165.8545 True 8.049361207655783 ""
2321300596512811264 2321300596512811264 2320833613308034944 12473295 3.817871942624978 0.12063317 -28.29698888754692 0.10580363 4.673584967188101 0.1437932 0.9270046203872189 0.14487328 9.45495734634785 0.12149077 18.147032 2.9044323 11.495282 3268.3125 True "" N
2321304758336276352 2321304758336276352 2320584406421507328 12472673 3.695159654192784 0.07181183 -28.24458887975693 0.065685965 4.443676888907629 0.087172195 0.5500466534232887 0.09409834 -35.545019987661995 0.07860294 17.424515 2.7484684 10.663227 3297.4375 True "" N
2321326198812949632 2321326198812949632 2320838943363481984 12420171 2.111765329578143 0.019295119 -29.179078825161756 0.014502149 4.5568095438329435 0.021934083 84.76870337996104 0.022663359 -5.994534147500467 0.017699916 14.275151 1.6208735 7.5684557 4157.4253 True "" N
2321329222469925632 2321329222469925632 2320782486018143616 12420169 2.0850795879593953 0.19092833 -29.158481972351286 0.14817828 4.023342804323269 0.21306176 63.52722974410221 0.21824579 -23.19621065233817 0.17846799 18.458826 2.9703312 11.481761 3109.5 True "" MN
2321329359908878720 2321329359908878720 2320652988459060480 12420168 2.033880957491503 0.09567348 -29.15247153346649 0.07309803 3.6468084123031854 0.10316233 51.75046729566622 0.11418318 -11.522467380692653 0.08949962 17.546492 2.8755455 10.356056 3294.2031 True "" N
2321339496031717632 2321339496031717632 2320924155514321536 12420455 2.1977911907019094 0.043184806 -28.89179041335457 0.03533916 3.663704551957802 0.046330553 -5.619573336309861 0.056504 -11.384788968449866 0.04330948 16.161028 2.0430546 8.98063 3749.7969 True "" N
2321344787431426816 2321344787431426816 2320883233066327552 12420134 2.0545649720921473 0.1244048 -28.966901839318265 0.105178736 4.352453419469967 0.13590221 23.82362162579985 0.16197681 -15.938389272825304 0.11579478 17.873974 2.6019688 11.067644 3397.3438 True "" N
2321347669353657216 2321347669353657216 2320748950912520192 12418080 1.808557639000052 0.14315335 -28.950806405575953 0.11509878 4.666807622131239 0.1531324 6.513636405564151 0.17435499 -11.777510475991088 0.1435917 17.916306 2.7156773 11.261405 3272.8438 True "" GN
2321384953965597824 2321384953965597824 2320308566441676416 12420501 2.209626826855704 0.06243696 -28.541978202397576 0.062250882 3.776745600669739 0.079214595 4.877720321626864 0.073297 -12.849151854261468 0.0730518 17.2372 2.5155106 10.122788 3437.0 True "" N
2321385160124028672 2321385160124028672 2320872272309687808 12422094 2.2822633724720687 0.012727156 -28.540066093750163 0.011042507 3.702298324033926 0.015034189 25.77510865694347 0.014580958 -43.013103119575106 0.013449503 12.722643 1.0630779 5.565 5063.9287 True 12.443228187047081 ""
2321390309789169280 2321390309789169280 2320975729481607552 12422090 2.3856427568692014 0.121219434 -28.506892637159854 0.098014146 4.526410726962334 0.14957541 61.51609883086408 0.13626613 17.030128593372464 0.11972197 18.116251 2.7254105 11.3950205 3374.7969 True "" N
2321394398598482048 2321394398598482048 2320897561077183872 12422601 2.4780322697305026 0.2528109 -28.311364835024634 0.15209827 4.032695975833984 0.24887477 -0.1012784005535916 0.26311806 8.546627693341005 0.17732228 18.676273 3.2010498 11.70425 3066.0 True "" N
2321399174601984640 2321399174601984640 2320559495611202688 12394980 1.6513227485106108 0.22593121 -28.850717299294093 0.22519982 3.7515768993635046 0.29174176 16.857031001648494 0.3054746 -17.325016947751088 0.28458986 19.098248 2.7089882 11.9693165 3308.8281 True "" N
2321401309201012224 2321401309201012224 2321415770355639808 609993963 1.776827408065466 0.09256206 -28.757754961406114 0.08828536 3.9177074637342257 0.11358093 -25.690510379600823 0.12663653 -47.88449679385984 0.10124775 17.374495 2.7221527 10.339655 3293.125 True "" N
2321412574899957120 2321412574899957120 2319866352313739648 327995911 1.575008550029957 0.09470249 -28.7352545412169 0.0945043 4.650001010976808 0.12391927 -11.610189321313698 0.11960574 -21.593106595381926 0.10358875 17.607637 3.1671047 10.944902 3078.5 True 1.8867242325165547 ""
2321417320839081984 2321417320839081984 2320807641641939712 327995884 1.5068189338940832 0.046352323 -28.643182306896943 0.039034627 5.063020875562065 0.054260373 37.32121412183154 0.065385714 -6.979828035903328 0.045311518 16.423286 2.4705439 9.945335 3453.461 True 7.0169350524400125 ""
2321419481207393920 2321419481207393920 2320779805958533760 12395033 1.6441561840171626 0.114506304 -28.539844092858843 0.10790121 3.6895360720302537 0.143753 24.900093085293815 0.14298508 -36.80981615522367 0.13402696 18.082819 2.8773575 10.917678 3271.9375 True "" N
2321430343179981824 2321430343179981824 2320768986936193664 12420498 2.1558498876515526 0.08646611 -28.556333077252038 0.089339614 5.056306816444036 0.10880741 95.63306723896503 0.10148346 -41.57525154840202 0.10536046 17.61929 2.9915123 11.138456 3260.125 True "" N
2321430996015010048 2321430996015010048 2320709647667590784 12420073 2.0747268819660922 0.01382481 -28.542674368425658 0.012641603 4.093399044625082 0.018102383 -29.102047460518307 0.01681171 -211.78055296510138 0.014532146 11.55217 0.74798775 4.6125903 6037.4033 True "" GN
2321432851440881792 2321432851440881792 2319648103550670208 12420517 2.2428643452065002 0.055927314 -28.45325620203637 0.045954645 4.6463966230733895 0.068692744 92.8681072965535 0.05953846 -36.42270176085031 0.056253996 16.767506 2.5771246 10.103087 3413.3125 True "" N
2321445014788282752 2321445014788282752 2320411160324629120 12420552 2.194174332860589 0.099713735 -28.2282633520874 0.066658385 3.6017720372803255 0.110453874 31.338571983411402 0.10501925 3.050466956852158 0.08054836 17.440882 2.7650986 10.223463 3344.7031 True "" N
2321459205360226944 2321459205360226944 2320506719053074432 12420582 2.2193737258633432 0.03608833 -28.11589821798304 0.023773463 5.022301226988651 0.03638762 17.750038941139906 0.04527479 18.50213196421905 0.028126363 15.4958 2.1264687 9.000314 3675.2617 True "" GN
2321467962801319936 2321467962801319936 2320868007407176320 12433857 2.909890097466019 0.1742623 -28.468853542879064 0.14173345 3.689689234532846 0.20738144 70.27309317112798 0.19038653 -33.41401725342916 0.16352257 18.280254 2.8955402 11.115203 3237.7812 True "" N
2321481088217746176 2321481088217746176 2320749397589118080 12434499 3.007494559217953 0.23819956 -28.214600460157445 0.21484686 4.5983832445399075 0.2947249 75.43915441733981 0.26424786 34.1232561106858 0.24347238 18.947758 2.8436508 12.260783 3388.6719 True "" N
2321483841292894592 2321483841292894592 2320696762765711360 12424188 2.567998412411588 0.057919085 -28.38005131947467 0.04375778 3.9179447414435566 0.07423234 28.775990694294446 0.059738047 3.8045682822770024 0.051959217 16.205124 2.4351606 9.170416 3470.2031 True 4.975032960641231 ""
2321489922966973824 2321489918670423552 2320925564263593088 12424795 2.674465986924629 0.022131344 -28.21220143644653 0.014815383 3.916763526101571 0.022498742 -6.405115081382886 0.023591578 -30.999274685523343 0.017780073 10.887268 0.7754679 3.8519049 5931.4033 True 9.775240885366667 ""
2321500265247895936 2321500265247895936 2320850144638182912 12436056 3.1740206871268652 0.015512449 -28.253488398911195 0.01415103 4.588513235715283 0.018579114 22.32966017898211 0.018191867 -19.265278019154508 0.017131856 10.02631 0.67533493 3.3346698 6224.946 True 4.717633309386979 ""
2321510710608391040 2321510710608391040 2321399316336179840 12470560 3.350247054478381 0.061165202 -27.99887781171062 0.058272537 4.12535825805759 0.076579265 37.607045281712445 0.07884471 -67.90555857347358 0.06613419 17.228577 2.6377296 10.305885 3382.125 True "" N
2321510744968129280 2321510744968129280 2320916390213508608 12470557 3.352871221469899 0.06920251 -27.986063643096415 0.066122755 4.351540243087413 0.08744207 -31.75300224329053 0.090021014 -42.66956843408473 0.076098256 17.500093 2.6251469 10.693309 3400.1875 True "" N
2321520739355969152 2321520739355969152 2320488469736036224 12436007 3.0840520249797723 0.103897266 -27.950486332967106 0.11710324 3.863558002321071 0.14422502 55.21907765915302 0.14954314 -6.391111587882469 0.13788958 18.11176 2.9778328 11.046697 3204.7812 True "" N
2321522564718088320 2321522564718088320 2320888902423048576 12433754 2.901761257503758 0.07522468 -27.96398293051235 0.072692975 4.6980108270350565 0.09938569 11.925908010051453 0.095228046 17.972416119265244 0.08098289 17.519451 2.6347828 10.879022 3383.4219 True "" N
2321535685842011392 2321535685842011392 2320829593218532736 12422617 2.4706869895308827 0.27288148 -28.226054758137796 0.17040229 5.166895537950333 0.25745773 -9.136311257987586 0.3133988 7.948643400921271 0.20232296 18.769295 2.927845 12.3354435 3158.625 True 1.1791536349739842 M
2321538370197681152 2321538370197681152 2320791355125856128 12424150 2.5687728203103584 0.027820054 -28.10706828216541 0.020025585 3.8114231768311226 0.02701926 25.180662349776153 0.032794572 15.300083338061846 0.023913736 9.82957 1.2483206 2.7350056 4689.308 True "" N
2321544997331208064 2321544997331208064 2320872920848607104 12424828 2.6874142735915805 0.16800086 -28.023078916276702 0.16407989 4.307999417760995 0.23078439 17.01660285926779 0.18703546 10.295599504847223 0.1926184 18.637754 2.898922 11.809133 3206.375 True "" N
2321560081257234304 2321560081257234304 2320495410403204224 12421987 2.3263734662398656 0.107564434 -27.88179954645672 0.11031969 4.590160488744502 0.13608167 -0.29288628372454384 0.1395108 -63.61898163073518 0.13760743 18.060976 3.045288 11.370115 3179.3438 True "" N
2321589497488385024 2321589497488385024 2319629338837989632 12424091 2.5708366584064923 0.07769994 -27.696691770798754 0.06964203 4.635979374520027 0.094311506 54.990956411343085 0.09447783 20.484459554370563 0.08497 17.415388 2.8927078 10.746096 3219.9375 True "" N
2321593414498576128 2321593414498576128 2320985487647302912 12424073 2.6024711630889708 0.05133707 -27.58962572015407 0.04697289 3.819400784898697 0.06269709 8.805072443137984 0.06263898 -14.485090044944595 0.057334986 16.404968 2.5211334 9.314944 3420.5469 True "" N
2321597400228271232 2321597400228271232 2320916768170630912 12433687 2.8757893124969103 0.01682641 -27.554893226630853 0.013392137 3.718058695755704 0.020330487 6.5487542406308155 0.018547539 12.207876838790405 0.015642067 11.446291 0.697217 4.297872 6167.4697 True 8.293401292389435 ""
2321889354924700800 2321889354924700800 2323307926787230336 246844472 4.997063451261003 0.073873974 -29.19873046744202 0.07139361 4.460911456706973 0.1001078 41.80842792044805 0.084011994 -32.14502812396023 0.085210815 17.414131 2.8572521 10.661249 3303.1562 True "" N
2322319023452928640 2322319023452928640 2323358371178839168 246883450 7.928548502077393 0.034808874 -27.696275612456283 0.022142773 4.127691683148669 0.044400346 1.4412744881587565 0.037432272 -40.469937760196764 0.03678909 15.652323 2.110176 8.730859 3687.8242 True 5.06722248661769 M
2322793286626105856 2322793286626105856 2323358366883484032 610005578 4.580631766904885 0.35683754 -27.912441978303907 0.23631798 4.955335699148634 0.36263174 89.1968605413197 0.35396907 -63.581112733513244 0.2922349 19.382494 0.22689438 12.85786 "" True "" IN
2324451418880263808 2324451418880263808 2324169742040478208 169253146 355.66616576666024 0.07958554 -33.74783479274227 0.096929766 5.131367619063458 0.1082664 -3.9037496024895075 0.08824452 -30.527127817354785 0.11409999 17.39228 3.0873108 10.943446 3111.4062 True "" N
2325826667408261760 2325826667408261760 2325944388167533440 316780814 355.0541510682654 0.013505309 -30.79937444771922 0.015762856 4.0158242313694315 0.019423451 43.325561046985385 0.01307144 11.657310726943845 0.016313653 10.361373 0.7525902 3.3802464 6004.23 True 10.137433113087308 ""
2326054648567762560 2326054648567762560 2325136277185866624 77039448 354.20183475545264 0.065838754 -30.63758604384704 0.07492671 4.090550843429685 0.09000216 5.905805441815239 0.06524707 -7.181593962241392 0.07993434 16.987658 2.7299814 10.046567 3331.0625 True "" N
2326200299499534208 2326200299499534208 2326883611616190464 169303647 356.7748511614885 0.0110339075 -32.076571547476576 0.010201033 4.960817336027322 0.014365801 98.30924043849181 0.011023001 -20.89038720492342 0.011714235 13.443126 1.334466 6.920892 4530.1943 False "" ""
2326282556712982528 2326282556712982528 2327130348897471360 380858742 357.83861196609456 0.03939235 -31.51224535781556 0.036721468 3.990014792708382 0.051596943 6.917175024693291 0.039363254 -20.87744785599148 0.042599477 16.511572 2.4836874 9.516444 3452.9688 True 8.552647517678162 M
2326320936540753792 2326320936540753792 2326846567522249856 380826324 357.57833759303423 0.012811006 -31.669332793388104 0.012499855 4.875056119864536 0.018168397 -41.867741399307405 0.013527722 -25.655214137620565 0.014324179 13.441798 1.3481197 6.881696 4510.1074 True 10.527603099339563 A
2326337807172290816 2326337807172290816 2327948140734359040 380826845 357.72575925021624 0.13700365 -31.23272189560553 0.13923374 4.529683722128055 0.21262677 4.523280071684641 0.15500505 17.18856076590608 0.16097133 18.505325 2.907051 11.785665 3267.8125 True "" N
2326391644586801664 2326391644586801664 2328231505496732544 169302892 356.52626771336446 0.09343901 -31.992881059452415 0.1484162 3.9688417061971397 0.13849635 -7.396089790021929 0.111820854 -15.179617115933418 0.19620162 18.04276 2.94458 11.036079 3168.4375 False "" ""
2326412672746984960 2326412672746984960 2326864473241905152 169286075 356.2193095932554 0.025419915 -31.80960619935541 0.02731586 3.7578761792056268 0.033398062 -20.811463151537076 0.028028823 -40.58592974181604 0.033916447 15.165818 1.9206419 8.04053 3867.8887 True 9.775170033510886 D
2326501801907600640 2326501801907600640 2326921476047904128 169286159 356.33684155050554 0.017992679 -31.234795633208638 0.016479908 4.143073399300923 0.021546032 9.1659019545399 0.017887307 -28.249445520800293 0.021190219 10.192114 0.6346979 3.278727 6324.485 False "" ""
2326531694879835008 2326531694879835008 2327143195144015488 229075117 357.15735199302554 0.099055916 -31.356244207536783 0.09110971 3.6319894003411903 0.14277416 32.84036900534253 0.10259686 -40.0687530060459 0.09866189 18.06266 3.019064 10.863383 3100.25 True "" N
2326569941564254976 2326569941564254976 2326570800557714944 380826448 357.59468887671534 0.07128528 -30.878003736140133 0.04250268 4.2440652925349704 0.06214703 -17.722824692720724 0.07891383 -2.6056149034499363 0.047365367 16.56368 2.5452538 9.702591 3417.461 True "" N
2326601380724920576 2326601380724920576 2326875605797170176 380826523 357.568004321941 0.037702188 -30.400995484071842 0.028289396 5.197276505797054 0.046940815 115.93865688600809 0.04604343 -3.7783188904880656 0.031934984 16.017103 2.3001652 9.595983 3562.2031 True "" N
2326619621450768896 2326619621450768896 2326872410341508224 169303431 356.67809661602115 0.07809561 -30.807688567928075 0.08607478 3.968986082620732 0.104280986 15.66530725855732 0.091494925 5.251680509552628 0.098382704 17.563416 2.708191 10.556813 3356.2656 True "" N
2326720505938011776 2326720505938011776 2327183297254367104 270653315 359.20731271604416 0.01886852 -30.609286646729096 0.017193424 4.155231407269227 0.024441747 6.834703186722175 0.021375718 -14.268028957207413 0.02042316 14.373488 1.6040144 7.4664645 4173.5327 True "" GN
2326726067919867008 2326726067919867008 2326879660246374272 270621938 358.7380430000392 0.039663296 -30.79254746329369 0.035749596 3.6115037206553158 0.051110897 -0.13517243374516624 0.048267506 5.121318315246901 0.043185346 11.783642 0.8234606 4.572082 5767.2603 False "" ""
2326776409232390400 2326776409232390400 2326849251877903360 369397251 358.251655055991 0.016112022 -30.426967041125312 0.013999382 3.9798507258346434 0.020124165 1.5076985275198072 0.019241197 -9.76031027928207 0.017336845 10.014562 0.5656643 3.0138955 6462.4375 True 2.0569654758369853 D
2326784719993560192 2326784719993560192 2326847941911948032 77044403 358.59222476686176 0.17217866 -30.461669692028043 0.15769361 3.7794044049431412 0.20890392 -0.8786256600573432 0.22947183 -12.700978082989469 0.17608465 18.703205 3.0105972 11.590322 3079.5 True "" N
2326828017559538944 2326828017559538944 2327560494166505088 183528793 359.3539874814499 0.02367728 -30.31453165989885 0.01883533 4.7739324927644216 0.026657352 6.9647517155512135 0.031002624 11.54311629126866 0.022471502 14.6913805 1.8385324 8.085762 3923.8516 True "" N
2326835473622734976 2326835473622734976 2328348023665010688 77068133 359.09311539392223 0.024956752 -30.361141638135603 0.018503118 3.902048769306374 0.026716242 50.98923248418483 0.026328256 15.369494937966993 0.022913972 14.781703 1.8375673 7.7381663 3929.2139 True 8.828703446180192 ""
2326848324164896128 2326848324164896128 2326923090955617536 183531118 359.66824926996475 0.015824188 -30.289287975120693 0.0127481315 3.861100333200516 0.016547333 5.647808556321409 0.023448117 -17.495659961793532 0.015568324 11.627684 0.7735405 4.5612392 5934.179 True 10.527627674414912 ""
2326853512485398016 2326853512485398016 2327235661494922240 183531143 359.59395528469827 0.06362555 -30.152606853061194 0.05387494 5.135186936697082 0.074052535 62.27600765590294 0.10074865 -12.850875920339403 0.069327906 17.053127 2.903369 10.605908 3237.8125 True "" N
2326910171694008832 2326910171694008832 2327132754079155328 77044499 358.9533970761538 0.080009475 -29.92368641797918 0.06450655 5.1750096383843545 0.090245225 -16.383588938881942 0.112412274 -52.54506220532794 0.079498075 17.255558 2.9504623 10.825114 3214.8438 True 7.396376076062934 ""
2327172508296513920 2327172508296513920 2328193267403416320 34016236 358.18825075799697 0.038762093 -29.415811294140155 0.030377796 4.0006988446261325 0.045519743 58.384597342554244 0.047318816 6.459560433574625 0.03447828 15.148839 1.8733053 8.159518 3892.3945 True "" N
2327240437498560000 2327240437498560000 2326953220151100032 169253574 355.70965855239433 0.10049162 -31.20309676274446 0.104307026 3.7765195535279794 0.13312924 -36.286370224839736 0.09762981 -28.914234912022472 0.12707412 17.959164 2.9411335 10.844623 3278.8438 True "" GN
2327362242771115264 2327362242771115264 2326876052473771008 169264928 355.7180349490887 0.065224215 -30.308834393679025 0.06569277 4.593745966257502 0.0753973 40.55410264350326 0.08200131 6.540182597767137 0.07673372 17.050457 2.69977 10.361292 3348.7188 False "" ""
2327365708809797504 2327365708809797504 2327833692741573120 316833879 355.64877364915407 0.09050347 -30.258677421672107 0.09425865 5.149752785645734 0.112746 34.80164972261438 0.10420593 -12.690908905285538 0.106161155 17.56531 2.7886562 11.124242 3314.0312 False "" ""
2327367117558515712 2327367117558515712 2328281434492029696 169264925 355.77243749431955 0.017883893 -30.332524151902415 0.018126536 4.712906259264942 0.021442052 39.140484357182984 0.021453502 -33.11214389289409 0.021878958 10.518739 0.6568737 3.8851829 6282.954 False "" ""
2327377047522906496 2327377047522906496 2326870761074068480 169286525 356.43905155203896 0.103410296 -30.62260399968061 0.09863811 4.297233750547045 0.113285355 62.09019418035316 0.1187405 -31.010691288629605 0.11834657 17.67013 2.9926758 10.836075 3234.9688 False "" ""
2327388974647566080 2327388974647566080 2327133784871309952 169303317 356.73897105711075 0.0128488345 -30.28293443297005 0.01242119 4.559931985608454 0.015446228 11.47503944299157 0.014790446 6.043315839167342 0.0158421 13.084136 1.2398205 6.3789277 4688.2925 True 7.201632074143691 D
2327413335702062464 2327413335702062464 2328121352470939904 229074826 356.9320301605386 0.03839446 -30.226749662122195 0.034305852 4.546437605018541 0.046756648 -3.867956152661616 0.046095125 -6.208482475685838 0.039322075 15.930432 2.1184864 9.218788 3679.8672 True "" GN
2327526722838528512 2327526722838528512 2327952401341889664 316805655 355.2283710319036 0.012644594 -30.41923718505456 0.015778022 4.293872350114662 0.017936923 25.645889354854607 0.014338767 -10.417399328071385 0.019644203 12.121746 0.9319267 5.2859917 5434.4136 True 7.201620918684191 D
2327565996019516160 2327565996019516160 2327019229503734400 316833827 355.5467379833164 0.06273547 -29.984195734184542 0.0562511 4.621259494701678 0.08467075 45.677548868775546 0.06705712 -53.17748268089096 0.07572685 16.600761 2.6310692 9.924563 3370.8281 False "" ""
2327590833815328384 2327590833815328384 2326686352358040064 316780644 354.8242476168822 0.04421549 -30.144912013384733 0.05213775 5.0353487234421035 0.058835052 -17.91786208676918 0.049534027 -55.95520533758325 0.064198785 16.794443 2.4904633 10.304591 3511.7031 True "" N
2327752324586323328 2327752324586323328 2326873063176535808 254300054 355.2658190662419 0.09781653 -29.248793292410692 0.1071841 4.283508068717364 0.117345974 3.7285719906717416 0.14995877 -12.999667833891605 0.12780184 17.869234 2.7960587 11.028232 3351.6562 False "" ""
2327787474598228992 2327787474598228992 2327352690763837312 270480189 355.61254027391334 0.043315873 -28.92150172389974 0.03498887 3.8708855932571584 0.04888295 -4.994666498777184 0.042430114 -30.218254777713156 0.038113944 15.963821 2.2614813 8.902873 3595.8125 True "" N
2327795652215440000 2327795652215440000 2326866942847101824 151892997 355.6580675138618 0.011765656 -28.763269681693853 0.010061537 3.675335322135115 0.012921837 48.78384892048844 0.013483125 -13.423450222799254 0.011925391 11.954435 0.8682413 4.78092 5618.7207 True 2.4871186693552656 ""
2327922405290872832 2327922405290872832 2328006483570370816 33948603 356.9661236157054 0.22231679 -29.07411677575852 0.18877283 4.033359781365189 0.24041875 25.4724368989314 0.2681795 -41.760671406431314 0.24350566 18.696192 3.1931362 11.724526 3105.875 True "" N
2327969929104357248 2327969929104357248 2326851240446766592 33987343 357.77174076922034 0.042896677 -28.84666392863523 0.032064483 4.021231041486083 0.050544493 77.10587694928549 0.046366338 -29.36788257759885 0.0377988 16.138126 2.3300343 9.159922 3533.9219 True "" N
2327976079497538304 2327976079497538304 2327112649336346496 34016332 358.25801401627115 0.13323158 -28.82008495841937 0.09199841 4.801869004398507 0.15210661 -5.497359490931202 0.18005447 -26.680343535267617 0.113289356 18.024261 3.0103207 11.431313 3186.3125 True "" N
2328074206615583104 2328074206615583104 2326873024521028992 34014378 357.97542765397804 0.093768805 -28.12500084357374 0.07187821 4.72562134625374 0.1139932 -28.775983627131783 0.111456744 -46.642853407037926 0.08384843 17.759085 2.9696083 11.131379 3217.5 True "" N
2328097227639257984 2328097227639257984 2326864267083583232 33914425 356.3040248109059 0.20491715 -29.110933833070025 0.15467888 3.906807335656084 0.20212589 43.52122365621258 0.25803173 -39.60212932220448 0.21619783 18.487194 2.939642 11.446304 3128.3125 True "" N
2328144506639850496 2328144506639850496 2328023285482344192 33946853 356.87721616709257 0.17161973 -28.475115624118935 0.20497501 4.4047212602734485 0.22016813 19.09778387981289 0.19696851 -14.5441221899233 0.22582896 18.698229 3.2032433 11.917821 3276.9375 True "" GN
2328167154001804416 2328167154001804416 2326848629106601472 33914518 356.31378802377304 0.11359651 -28.5003006533224 0.14908312 3.7531894048490364 0.15938726 -28.75080987286733 0.14098576 -46.64744948840716 0.19993751 18.044666 2.8222427 10.916669 3239.375 True "" N
2328262841578271744 2328262841578271744 2326826746249215616 33985038 357.6094234065801 0.056181006 -28.025356412765035 0.053220578 4.358615705816999 0.06861397 29.076956654948724 0.07985143 22.96114123464465 0.06692329 16.662397 2.5087852 9.85914 3429.7188 True "" N
2328658498260811904 2328658498260811904 2329720420334873728 149800703 351.0688626197729 0.018536704 -31.68039946434739 0.019688291 4.0575295600529415 0.024274403 -50.42769450847404 0.020618161 -122.8983867331996 0.022184985 14.818632 1.7541952 7.8599405 4006.0938 True "" MN
2328943993326933376 2328943993326933376 2328618022489178752 76962135 352.8994138138396 0.071103096 -31.068038575291176 0.08552193 4.368497655659135 0.099443 56.78264753600326 0.07603761 -36.30838726803289 0.08888796 17.105978 2.8109617 10.307638 3280.5938 True "" N
2329634383549944960 2329634383549944960 2328662720215123072 229068577 350.8807730279834 0.023989636 -30.49401259975814 0.026008297 4.134608136825443 0.033503756 -27.775403287346993 0.027714605 -13.913215066382058 0.032283064 15.082528 2.0342674 8.1647 3752.2285 True 8.82863765299369 V
2330057107116174464 2330057107116174464 2328464984214328832 270422768 351.6066248214668 0.07810122 -29.751193204925222 0.11811735 4.967566933350289 0.13757972 92.13707257687754 0.09331088 -37.60514572311018 0.11890527 17.636091 2.9922695 11.11681 3231.3438 True 6.674435517340612 ""
2330584082423483136 2330584082423483136 2328393477303410944 303050819 351.4738202001936 0.237241 -27.735124353456147 0.24542658 4.232855966272943 0.33015865 11.940991009154311 0.30948976 -25.013958816525843 0.2707885 18.517735 2.8400345 11.650902 3298.8906 True "" N
2330859205143669248 2330859205143669248 2332213047554713216 254299229 355.0744504538542 0.020058101 -28.604500666907963 0.018346671 3.9201031549227077 0.02512517 45.34460355431043 0.022383003 -11.549704630581283 0.020324435 14.253157 1.5450878 7.219644 4242.5693 False "" ""
2331137171131887360 2331137171131887360 2332406832184165120 254291242 353.9901295860191 0.13497442 -27.76528450192291 0.20084496 4.5788383130351775 0.18960395 54.0204079530881 0.16916484 -27.55635936907666 0.20027755 18.261864 2.8598042 11.56564 3178.5938 False "" ""
2331188504580593408 2331188504580593408 2330660983812933376 33912550 356.0443335454467 0.29540664 -28.268741851836662 0.25744027 3.9473883856816805 0.33576488 51.33416501307947 0.33246404 -3.6117940230375245 0.33038783 12.81965 1.0624313 5.801199 5084.455 True "" N
2331802444386433536 2331802444386433536 2331425380617913600 305049784 353.3272186859546 0.10115227 -27.792461872573742 0.11021362 5.064657080303609 0.12814198 -24.934657118546244 0.13672979 -65.89050860968419 0.13351274 17.750517 2.989565 11.273267 3194.2812 True "" N
2332034514354144384 2332034514354144384 2331556329875272192 303821502 352.32431479422286 0.018929241 -27.64035483046522 0.020500062 4.45730103006684 0.025189258 -13.083416240090251 0.023022039 -19.868567173044873 0.022134135 14.597822 1.7964573 7.843182 3970.6328 True "" N
2332512866336797184 2332512866336797184 2332403980325817984 254296387 354.7223870320651 0.08888791 -26.248672074624547 0.105405286 3.943546929831974 0.11955732 21.053898425429153 0.10945553 -28.645997025724665 0.11793659 17.614853 2.9091148 10.594288 3302.7344 True "" N
2332521907242916224 2332521907242916224 2331470391874667776 254295742 354.8680144383446 0.039235104 -26.06782698384437 0.049051635 4.233488717786468 0.050970905 -10.163675669835797 0.04893239 -0.2575997826076364 0.056651916 16.135191 2.3128748 9.268683 3550.3164 True "" N
2332533344740327296 2332533344740327296 2332472871601204992 254296437 354.7118034461669 0.11419228 -25.934168765443328 0.13700686 4.90821470896023 0.17512986 40.24943255056389 0.14736111 -142.08452735789996 0.1492719 17.984173 2.774578 11.43879 3338.9219 True "" N
2332533658273450752 2332533658273450752 2331444454567380608 254293223 354.5942564877786 0.03833371 -25.96610690654802 0.041037817 4.189190219061094 0.049041472 11.627769848465425 0.048185173 5.094008297508045 0.044605315 16.206827 2.305502 9.317477 3552.1562 True "" N
2332601995497656448 2332601995497656448 2331855461462751616 270459016 353.49474346188885 0.13657239 -26.359191234285785 0.16856858 4.5033254729890135 0.1979949 43.58811132921793 0.16930176 4.312978968587871 0.18598455 18.281101 3.016924 11.548768 3220.0 False "" ""
2332868008592476800 2332868008592476800 2333096436428744192 313888388 0.04725534852176406 0.09087692 -29.845482596459316 0.07022446 4.646714084423325 0.11379824 9.643779606213482 0.09829251 -76.20689556366409 0.07884784 11.494892 0.95869255 4.8306217 5367.629 True 2.8799036817660495 V
2332904124973089664 2332904124973089664 2333053035783356928 12358972 0.4310738826189356 0.2175748 -29.414037571523128 0.25278905 4.789606178010686 0.27226815 79.82446868876514 0.28605345 0.9847777247883466 0.3130816 19.154507 2.9616013 12.5560055 "" True "" N
2332905568082065024 2332905568082065024 2334127228579890816 313890886 0.20442902392410525 0.021154903 -29.492872719405558 0.019079706 4.050887061282331 0.02845418 50.384074735850305 0.024345819 -39.72868495056686 0.021972489 14.841723 1.7896643 7.879474 3982.3037 True 7.201659528764978 ""
2332911271798680320 2332911271798680320 2332945391018807168 313933999 0.6012519599393168 0.08253748 -29.328907709821387 0.07115944 4.686500623841486 0.096741855 133.48012878280838 0.12188376 16.893494892015074 0.08440899 17.603113 2.7283688 10.957356 3334.0781 True "" N
2332922846734477312 2332922846734477312 2332973011952529664 313890797 0.13972957519901757 0.10260007 -29.28434924839032 0.0760019 4.264175551749336 0.10846896 24.355904619940574 0.12881102 8.605317710102298 0.0854569 17.763847 2.785986 10.913023 3309.1875 True "" GN
2332943015902048000 2332943015902048000 2333399210147261312 65261281 359.57306870318956 0.2279592 -29.392902856491464 0.19030572 3.6574776564564866 0.28892165 32.50484996026027 0.2444451 -14.050520565256504 0.22257577 19.061785 3.2018108 11.877693 3175.4375 True "" N
2332980536735266816 2332980536735266816 2334344141607843072 313888534 0.11973930355589844 0.0747631 -29.042252306072644 0.06399633 4.160814382253932 0.10194979 -28.385916853150007 0.09054229 -17.256828208871557 0.07504056 17.287918 2.756363 10.38381 3345.4219 True 4.975017708532002 AM
2333013079703478400 2333013079703478400 2333832353305053312 313933945 0.6635879774497009 0.06462949 -29.07523356784924 0.055861536 3.5511917468047813 0.08245171 15.596617761231176 0.0638779 1.827720181074272 0.06872697 10.129822 0.529129 2.8816924 "" True 0.6376545802736449 ""
2333044548928778496 2333044548928778496 2332951983793299840 12378021 1.1740301656907692 0.14184684 -28.76662544747466 0.14120638 3.6134830520277315 0.20780729 17.189732008168875 0.16522628 -4.6559285572340565 0.18202746 18.407244 2.8942738 11.196874 3282.3125 True "" N
2333066680895383680 2333066680895383680 2332955458422140160 12359278 0.8646541380537045 0.022792391 -28.50876156170491 0.020086382 5.01939582396671 0.028420102 133.42129599532493 0.029604295 -25.523812653463636 0.02353621 15.069222 2.0338278 8.572479 3744.8887 True "" N
2333069154796587136 2333069154796587136 2333385333109198208 12378060 1.1577176453709104 0.05900929 -28.530140256889617 0.053720806 4.765999500832352 0.07032255 54.09004848164598 0.07888012 -24.3294319602321 0.06418801 17.054285 2.6451912 10.445055 3389.75 True "" N
2333083826404765312 2333083826404765312 2332926355723810304 313891460 0.3076080214252481 0.09554697 -28.706865437504682 0.06369519 4.082876537356022 0.11015206 67.06692116314368 0.10840725 -23.876259552775046 0.07434012 17.461653 2.9336052 10.516484 3253.8125 False "" ""
2333105434384454016 2333105434384454016 2333114784529096192 12358827 0.4091249060874135 0.05114658 -28.485142907229353 0.039535347 4.670320381496777 0.065634295 -53.64881030630273 0.053116728 -40.41498533501593 0.04538797 16.642673 2.6627636 9.989407 3379.8594 True "" N
2333127978668662016 2333127978668662016 2332972810090290560 12359333 0.8968263198990912 0.055510394 -28.188783412595033 0.048931327 4.857113448272125 0.06853731 38.22697489834632 0.06772118 -5.012474006794742 0.05864055 16.605368 2.5336628 10.037259 3424.2266 True "" GN
2333173913342766464 2333173913342766464 2333465253860212352 65259448 359.22132016828164 0.10492787 -28.885545028248455 0.097745724 3.850193366469449 0.1331047 3.2186115792642584 0.14078714 -45.77265875772629 0.12085598 17.966671 2.8625355 10.894084 3321.4531 True "" N
2333174909775196800 2333174909775196800 2332998579893766016 65261010 359.41110688179634 0.17294301 -28.830258885007265 0.1398447 3.5985016216702332 0.21265839 19.991230707273136 0.19588101 -11.89680308885153 0.16885948 18.622892 3.015747 11.403501 3185.0 True "" N
2333205391158911616 2333205391158911616 2332886360988316800 65260974 359.37400804694204 0.07292548 -28.561658073162015 0.06246955 5.132495332895759 0.081121154 -26.74761747317904 0.10069645 13.470407742581541 0.07645544 14.38168 1.8409271 7.9333224 3922.0322 True "" N
2333253666591310848 2333253666591310848 2332987344259403008 65259501 359.2837622871488 0.09849251 -28.49173638686726 0.05976919 4.1109387100313555 0.08967437 90.74875842252706 0.1302889 -14.375086467481255 0.0702703 17.230532 2.7754269 10.300237 3328.3906 True "" N
2333275416305677184 2333275416305677184 2332872032977428864 65257709 359.0501897158415 0.105237044 -28.254903033267787 0.0856053 4.364107995730735 0.12383002 14.399276391857121 0.13532451 -29.9280261048631 0.106366396 17.434536 2.7716656 10.634013 3300.1719 True "" MN
2333277649688668672 2333277649688668672 2333295551112859520 65259010 359.15667644489696 0.043497976 -28.159471343314777 0.036471497 4.42478543483611 0.052906804 56.94119374880722 0.046818387 -30.77213009208085 0.042309392 16.284624 2.4516 9.514085 3459.5703 True "" N
2333316854150672000 2333316854150672000 2332954427629986048 313888683 0.01490124170147531 0.014298109 -28.12269495995054 0.010376553 4.292090544561209 0.016280374 28.93572989381277 0.017080521 -11.599218313631383 0.012599648 12.550301 1.0772123 5.713645 5032.564 True 9.775219309879786 ""
2333441545640708224 2333441545640708224 2332937002947800704 327995829 1.569773522654158 0.101676054 -28.280864486002287 0.09844903 5.149177684808977 0.15025982 -42.054303658433525 0.119228564 -26.53119097405541 0.114315435 17.901854 2.9014492 11.460543 3306.75 True "" N
2333445084693782656 2333445084693782656 2332965216587822464 327995795 1.5777969300906083 0.013682246 -28.14435086448803 0.009707855 4.004868355725761 0.015127429 76.05053579038709 0.01578757 6.92432393874991 0.011479036 12.996339 1.078063 6.00928 5037.638 True "" N
2333488755921242880 2333488755921242880 2333990820418626048 12395146 1.614557654394609 0.04930884 -27.8366278748331 0.04309086 3.609680186266748 0.065363444 -7.037869402973024 0.05289106 7.577168551870736 0.04985223 16.442513 2.4900799 9.2298565 3436.289 True "" N
2333595850930216320 2333595850930216320 2332903712656230656 12419913 2.054264462416315 0.084285274 -27.54557266482119 0.07960064 4.354138687966195 0.10726868 -6.935007177512198 0.10120617 -3.673731428377896 0.09087302 17.773115 2.8093185 10.967627 3328.4531 True 2.338315695726402 M
2333645848645231488 2333645848644190208 2333895128547040768 12417810 1.8117676619716174 0.013513209 -27.389323390941534 0.012165355 4.252786735919736 0.017153446 -65.14044485752085 0.01517469 -2.073656111549843 0.01387592 12.035109 0.91136646 5.178477 5503.3623 True 2.7635350019732035 AV
2333648597424001536 2333648597424001536 2332928451667849856 12418694 1.9097305454276559 0.10718834 -27.386189788608398 0.0980429 5.039721023018809 0.14168544 84.83811144846212 0.12239888 -23.550660818543644 0.11661098 16.705261 2.4228373 10.217294 3483.664 True "" N
2333656946840416000 2333656946840416000 2334138636012819328 12395211 1.6536515538580008 0.018553477 -27.371569795321935 0.016219277 3.8688598729859014 0.023990922 4.975800413929158 0.022058124 -9.619549741247797 0.018570945 14.598272 1.6859541 7.536187 4083.7046 True "" IN
2333717450045015040 2333717450045015040 2333284998377999872 313934578 0.735599939045763 0.10868535 -27.667290395800013 0.08689888 4.324690428989625 0.13043566 47.18778502218039 0.11718617 -7.987650988924777 0.10371918 17.775963 3.0067062 10.955738 3231.6875 True "" N
2333718210254219904 2333718210254219904 2333442542073120128 12359422 0.8628731022625954 0.05545634 -27.729964658789072 0.050917033 5.0410891418449815 0.06890962 -22.203144540161194 0.06147868 -11.07780992214937 0.06660067 16.592405 2.4360352 10.105027 3472.7969 True "" N
2333738753086744064 2333738753086744064 2334148870920034432 313934625 0.7570047821872448 0.1549278 -27.473574196739712 0.15490924 4.151712434701578 0.21248272 58.52176290126517 0.16585556 -12.403625527408742 0.17828165 18.538708 2.9038162 11.629844 3270.0938 True "" N
2333765317455560320 2333765317455560320 2332964632472270592 12359503 0.9276831314042148 0.05472729 -27.28220845012526 0.045306344 4.193686487654765 0.06338957 33.94217373440733 0.06629341 -28.301147634812477 0.0547788 16.075087 2.4052868 9.1880665 3488.6406 True "" GN
2333805346550650624 2333805346550650624 2333015480590095360 313890126 0.1800979935350745 0.12902525 -27.167527552201683 0.1177579 3.898192133969362 0.15842614 51.4148365307988 0.15667546 -1.6754598473490674 0.13719845 18.320736 2.97184 11.275052 3204.625 True 7.201669181686978 ""
2333859463138578048 2333859463138578048 2333010262204934016 12395262 1.598746458512478 0.07029077 -27.029935931636665 0.053191416 4.165416198010378 0.085001126 68.76878069738639 0.076467104 -62.731653402352336 0.06538033 16.950691 2.5950775 10.048984 3391.9062 True "" MN
2333865613531738496 2333865613531738496 2332930341453457152 327995535 1.591627977834869 0.03617314 -26.87855329952984 0.030303536 4.3703172273181545 0.04353549 -60.3279307292068 0.038258303 -28.852901990148798 0.036722112 15.932113 2.2874117 9.134678 3565.6562 True "" GN
2333920554753337088 2333920554753337088 2333007101109005056 12377332 1.0582432336852228 0.07480926 -26.8956209184253 0.06008711 5.0220348067744585 0.0878436 18.655256745009016 0.08172672 -35.66581524851826 0.07339595 17.197737 2.8874035 10.702135 3295.4531 True 4.800416314215406 ""
2333925502555661312 2333925502555661312 2333106091515255168 12377315 1.003389851303536 0.030928625 -26.770022220310395 0.023406357 3.9525766266200546 0.0364736 -8.37056849255449 0.032990735 -21.237819628131177 0.029103046 15.012126 1.798481 7.9965277 3967.5352 True "" N
2333975221097117056 2333975221097117056 2333306099552537728 12379220 1.308731297569163 0.028154742 -26.32974080149235 0.024883265 4.02206237663749 0.033768695 33.63176773818706 0.03616361 12.928286159397757 0.028825365 15.356372 1.9981871 8.378616 3793.7988 True "" MN
2333975736493219968 2333975736493219968 2332876705901848704 12394456 1.3529549227372235 0.031127797 -26.305930925058192 0.030134782 5.163227613613787 0.04215643 20.27767503991155 0.040022988 -27.147791897413512 0.0326984 15.591933 2.42589 9.15654 3480.9766 True 8.293395504789101 M
2333975869636715520 2333975869636715520 2333042143747087616 12394461 1.3676851986637755 0.04714659 -26.27858622855949 0.041713774 4.505860210339443 0.06319072 36.79503037080844 0.057956774 -0.8354891797836054 0.048097298 16.345793 2.4807167 9.614681 3448.039 True 0.11025630367327838 ""
2333979168171607296 2333979168171607296 2332901200099747840 12378433 1.1463008744126024 0.11370505 -26.238351883330694 0.099288784 4.610001386995876 0.1347961 -0.23010675918211965 0.14786713 -17.37330633592992 0.12038834 18.021992 3.0811882 11.340497 3077.5 True "" GN
2334041084419944448 2334041084419944448 2333202779818803584 65258979 359.1302365626215 0.06285379 -27.94128013709029 0.055324815 3.592742481400777 0.0771038 85.7314953046765 0.075152054 -7.1564481973443534 0.069286406 17.123693 2.6683283 9.900824 3366.3594 True "" N
2334070191414289792 2334070191414289792 2333161479413305984 34036915 358.41147036955016 0.07970595 -28.044900769044922 0.0705347 4.459950168006753 0.105881624 40.90456693137071 0.08707997 -1.9455804645047534 0.083958656 17.317822 2.7491264 10.564471 3305.3125 True "" N
2334144094915310080 2334144094915310080 2332978646949664640 65261575 359.5722282168183 0.1689766 -27.578040286431143 0.13805754 4.451537310446998 0.18379626 -19.309409479553032 0.2294015 -24.34257377202914 0.16334982 18.278505 3.1433449 11.521055 3121.9062 True "" N
2334147805767061760 2334147805767061760 2333107805206413056 65260808 359.42237434164525 0.1981654 -27.549369674250087 0.14034104 4.346754773778953 0.22880884 20.191400285325003 0.26751885 -39.88736126601249 0.16934848 18.399311 3.1547413 11.590137 3181.5625 True "" N
2334224878956090496 2334224878956090496 2332902162172429824 34038147 358.6730507464539 0.11874806 -27.287546851438357 0.092228994 4.688935451155687 0.14443475 25.79480227541539 0.1416294 3.825562137436437 0.11143243 17.936787 2.9928646 11.292158 3178.4062 True "" N
2334238760289579648 2334238760289579648 2334037755821523968 65259693 359.2891885635267 0.23830554 -27.148986908546426 0.17844653 4.136096027231568 0.25749514 -38.58079849474879 0.28487095 -46.14255950857465 0.22379069 10.316533 0.75131226 3.399486 6007.3545 True 2.378980626282777 ""
2334239997241063168 2334239997241063168 2333441816222886528 65260750 359.4433233336223 0.16448928 -27.09502307010531 0.14911124 4.201029183492091 0.2166818 26.882119532880278 0.1808629 -6.92148664725993 0.17246364 18.68872 3.1059685 11.805499 3193.3438 True "" GN
2334243055257734144 2334243055257734144 2332907487931865728 65259704 359.219963433522 0.01032906 -27.059752820454168 0.008885293 4.169768781279433 0.012337921 -31.70334973341487 0.011694881 -45.92371229073526 0.011010754 12.213924 1.0464163 5.314484 5112.264 True 11.405553637296759 ""
2334262537229380864 2334262537229380864 2332964181500433536 65258829 359.08510531159226 0.074865654 -26.841752975339443 0.063722394 4.653435864601814 0.088111915 13.565249177062451 0.08904458 11.248768718248247 0.07499253 17.313587 2.802597 10.652456 3311.875 True "" N
2334276452923209472 2334276452923209472 2332889590803717376 33987165 357.78870171941077 0.03755284 -27.851153791072875 0.029816747 5.158092467916053 0.045766886 -41.98799401536872 0.03681282 -38.2235044511861 0.035866622 15.8166275 2.2423325 9.379073 3587.4375 True "" N
2334352383649777920 2334352383649777920 2332881958646269056 33985791 357.6892018940477 0.2665588 -27.375191970124494 0.22761723 3.798064241828461 0.28740194 86.65775370195959 0.37408993 1.3497096123056067 0.25902995 18.983362 3.110859 11.881174 "" False "" ""
2334357610625285504 2334357610625285504 2333308401655007872 33985816 357.6274425736896 0.016836846 -27.22906113246789 0.014460728 4.238811266447182 0.018859178 97.81722979384074 0.02173029 -34.20111342298232 0.018220432 12.385063 0.896122 5.5212836 5542.143 True 2.399846882886111 M
2334388706188443008 2334388706188443008 2332922331338391936 34016644 358.19263455599526 0.07063612 -26.985174874817076 0.06289597 4.431359603329231 0.08753246 34.803692531347856 0.09124928 -23.25096656235197 0.08027919 17.315565 2.7793179 10.54825 3343.8594 True "" DGN
2334404236790548480 2334404232495729920 2333005451841565056 33986995 357.8738973006256 0.061755843 -26.901930751209576 0.053230356 3.6734999327470508 0.07067455 47.73065026356758 0.08204337 22.269181847516464 0.060808863 16.484629 2.6832561 9.310029 3359.9062 True "" N
2334425230591215360 2334425230591215360 2332955011745636608 34040242 358.81532482438155 0.02360902 -26.931054293804937 0.019701043 3.777107769715129 0.028245306 23.758022410083576 0.027044373 -28.819536061995905 0.02451366 14.997639 1.9349346 7.8834357 3833.879 True 4.886151321144314 M
2334435602936033280 2334435602936033280 2333366022936648960 34036148 358.3440007828143 0.18916188 -26.939144386616384 0.16587266 5.099860042866665 0.27180254 65.23335467897034 0.22841994 -46.42549089998359 0.1998294 18.833029 3.0326118 12.37082 3244.7188 True "" MN
2334476701479344512 2334476701479344512 2332908729178258560 65257964 359.0399406006524 0.06719632 -26.488410535955637 0.06174388 4.385345555258355 0.084834896 7.374068995431415 0.07824875 -10.393323760993404 0.07429722 17.208538 2.654955 10.418557 3351.1562 True "" MN
2334480614193618560 2334480614193618560 2332903467842499840 34040164 358.83599954039573 0.093955114 -26.417509432825476 0.0773541 4.113500428612399 0.11578419 -21.054323366617542 0.10434266 -28.323471293152775 0.092084244 17.788132 2.8932571 10.859189 3281.5 True "" N
2334544974279365120 2334544974279365120 2333008269340135808 34037963 358.58566359775193 0.07550019 -26.24146081952374 0.07534211 4.807110235048685 0.1085892 9.880176527006023 0.09308625 -15.092639094526582 0.086482204 17.677313 2.8437958 11.086733 3241.625 True "" N
2334607951383642624 2334607951383642624 2332964559457565824 313890038 0.1651231929035611 0.15818027 -26.66734796627377 0.1313505 3.591624310665025 0.20135607 24.230843738289714 0.19297001 -43.13988281233708 0.15165217 18.55528 2.9460125 11.331736 3227.2188 True "" N
2334609669370572416 2334609669370572416 2333157906000519808 313890031 0.23809054106673713 0.14170596 -26.624653768862785 0.11205592 3.8973429072468027 0.17124878 31.597845427848643 0.18322174 -19.68655486832191 0.12829879 18.229776 3.0147438 11.1836195 3234.125 True "" N
2334657571141521152 2334657571141521152 2332895672477406592 65262598 359.7014021028975 0.048087787 -26.3655681405173 0.036495898 4.5568720826507265 0.0618 10.45276700570038 0.054419428 -18.099078736024072 0.042377394 16.196297 2.3889751 9.489631 3494.039 True "" GN
2334670937079850368 2334670937079850368 2333061733093062784 313932604 0.28394154738101796 0.011895841 -26.267792355337765 0.011167763 4.141077354645112 0.016086506 85.59150883368322 0.013211562 -53.9056899519551 0.012604691 12.043096 0.8831587 5.128662 5585.39 True 2.7917362694498116 G
2334720002786110336 2334720002786110336 2333010154830630272 12358462 0.49373137029927777 0.09231219 -26.162000238567614 0.08856144 4.767930404342958 0.117703885 53.845552968392816 0.116004914 -44.66978453283345 0.1150796 17.669924 3.0477066 11.061573 3194.0 True "" N
2334738140432024064 2334738140432024064 2332909068479867776 12377168 1.0458813161393832 0.15712766 -25.95618995770385 0.12887181 3.738600962499492 0.21334653 18.785504288889726 0.1848129 -3.108475461065792 0.14594477 18.085625 2.954483 10.94917 3212.125 True 7.01694317351475 ""
2334740103233128064 2334740103233128064 2333005344467248768 12379174 1.2091415561587868 0.012558363 -25.990933477964493 0.010452999 3.589910000255698 0.0147401625 -14.00835053603675 0.015917413 -50.1439094352539 0.013164903 12.117143 0.89215755 4.8925605 5556.446 True "" MN
2334743367408271488 2334743367408271488 2333019328880804096 12379166 1.2137489859251078 0.062352486 -25.93339420221748 0.05231054 4.776226410843876 0.07464064 75.99879984137229 0.08732891 -14.279075129938342 0.06464738 15.184399 2.2461596 8.5798235 3603.7852 True "" MN
2334764429928121984 2334764425632012288 2332902029029022464 12377124 1.0516284935007911 0.10448095 -25.63765908245209 0.08015199 3.8732144991547766 0.12619737 7.1080438331587406 0.12044981 12.707191198412058 0.09228502 17.569857 2.9181404 10.510215 3241.3125 True "" N
2334770408522271360 2334770408522271360 2332899933084984960 313889927 0.17935778068206246 0.029574119 -26.111538428855887 0.023638757 3.637432226117557 0.03414798 -42.502491833679436 0.03665409 -39.67959364742377 0.027406989 15.495104 2.017929 8.299078 3770.4512 True "" GN
2334846304888309632 2334846304888309632 2333110931942513792 65261789 359.5395483059487 0.14016367 -26.309238125547683 0.114660405 3.5940699049059686 0.16769856 -21.950413136821094 0.16580784 -49.7163316634732 0.14082943 18.237171 2.8579998 11.015103 3211.0625 True "" N
2334882279534476032 2334882279534476032 2332944802607946752 65263856 359.85156828574526 0.18274213 -25.96769687339178 0.13637678 3.573796936444194 0.2324186 -7.340432757979891 0.22485898 -13.899545880008798 0.162836 18.56848 3.1754055 11.334129 3078.9375 True "" N
2334906129488995328 2334906129488995328 2332930440236713984 65258015 358.9687048270831 0.09479879 -26.209641191190492 0.08653398 4.069717578337405 0.12546264 8.87734171970147 0.113662995 9.53027784829847 0.10146061 17.73493 2.8636532 10.782751 3284.2188 True "" N
2334910179642680192 2334910179642680192 2333051420875627520 34040119 358.8446972633189 0.18523254 -26.123173376241112 0.13822989 3.7659266318679263 0.2260698 11.604233033268525 0.20234156 8.002205689505251 0.16272983 18.65127 3.3675213 11.530629 3070.8125 True "" N
2334947704772477568 2334947704772477568 2332909347653323136 65259899 359.3356070708106 0.014526099 -25.71638954316584 0.011500377 4.234862910357533 0.017664239 20.628653328867884 0.017560609 -3.9336624219551704 0.013050605 13.758713 1.3591433 6.8929095 4489.752 True "" N
2334952029803519616 2334952029803519616 2332968034086364672 65261909 359.6044387383542 0.07854632 -25.634931066506 0.06631289 3.915639173146596 0.097664125 31.305678314816582 0.09368751 -32.344210914063495 0.079824746 17.550426 2.9245853 10.51444 3217.9062 True "" N
2334976429513500032 2334976429513500032 2333010189190371456 313889126 0.05204377475653773 0.11184798 -25.85869753986424 0.0973878 3.5854886194546114 0.13859153 18.32326598703184 0.14990717 -8.589354729944429 0.12002785 18.036041 2.9666462 10.808783 3217.3438 True 4.886161409228942 M
2334990826242959744 2334990826242959744 2333006169100972288 313889176 0.08006373630684047 0.15540457 -25.5703665714621 0.14369652 4.20537013766255 0.20640436 -56.31982046305857 0.19355875 -50.29798796300114 0.17361253 18.502934 3.0354233 11.621955 3189.3125 True "" N
2335055388192259584 2335055388192259584 2333153679752698368 65263951 359.8709127275081 0.027336463 -25.400615831903913 0.019517193 5.1548951589444805 0.032378443 6.710123905194175 0.035858154 10.91884267112325 0.021922821 15.031341 1.8900366 8.59244 3879.961 True "" N
2335057140537994240 2335057140537994240 2332995418797835008 65264457 359.91615746910793 0.16346067 -25.338004685109627 0.12855795 3.9407153373217993 0.2068522 -5.3062242482093955 0.20705876 -33.94508744570879 0.15113914 18.35936 3.0927334 11.337235 3129.7812 True "" N
2335068719770714112 2335068719770714112 2332981120850830208 65260454 359.4520446999258 0.15037543 -25.29130473530233 0.117766626 3.8366381229233317 0.18011773 35.97051659882704 0.21842963 -41.116942488442334 0.13968478 18.458143 2.987774 11.377897 3208.875 True "" N
2335103487530440576 2335103487530440576 2334177599956226688 65262377 359.7104016577663 0.052980687 -25.00990820714884 0.0400254 3.8675322048974348 0.062127687 -4.197409154393863 0.06423841 -13.408744836688356 0.05028876 12.414263 1.0026541 5.3514323 5220.9385 True 6.0809995928391505 ""
2335110363773715584 2335110363773715584 2332951438332812160 313889332 0.1345499936556709 0.023048148 -24.822683713591196 0.017849403 4.2382384373104625 0.027924214 -12.516404880317092 0.02986313 -38.710198938528514 0.02023189 14.940482 1.8790436 8.076409 3892.3486 True "" GN
2337432940352375680 2337432940352375680 2338628869701446272 33985956 357.67229963311576 0.022389228 -26.42646794988752 0.022085397 3.593527208086902 0.026450768 23.858148475880387 0.028042084 1.775555310755867 0.02899266 11.247239 0.67077255 4.0248437 6234.4487 True 3.6480472911887105 A
2337454419484013440 2337454419484013440 2337963562088065024 33948133 357.02526437314555 0.18343838 -26.55136319255759 0.17825456 4.162550262468983 0.23247585 52.90610545936732 0.24378626 -23.36797083544723 0.23276469 18.681713 3.222906 11.77851 "" True "" MN
2337760972774881664 2337760972774881664 2337745132935647616 33914982 356.3841281795359 0.08193906 -25.767560720113728 0.07855443 3.5989728270842267 0.087245226 78.89356245761205 0.09796774 -24.00687035145336 0.08920209 17.153679 2.8232164 9.934571 3267.5312 True "" N
2337823988534972032 2337823988534972032 2339080734620775936 33982427 357.24594082953536 0.08595424 -25.3897137518058 0.077605195 4.356273545814603 0.09907259 -9.320785186931136 0.107871525 -34.41026511892974 0.09216921 15.721095 2.3949423 8.916671 3502.7188 True "" MN
2337827218350241792 2337827218350241792 2338231598111148672 33984598 357.49934160117687 0.01261961 -25.49481224141434 0.011270324 5.013072816321376 0.014928381 -13.555759847057253 0.016629372 -3.2971202981751517 0.014780758 12.276844 1.2017851 5.7773643 4765.502 True 10.949019509252464 ""
2337899648678708352 2337899648678708352 2338573035126563840 33981951 357.2065034994628 0.0172842 -25.11429418032045 0.015698338 4.3961096260935095 0.020134604 55.967181494731605 0.020294622 -26.163920823515713 0.018791422 10.257051 0.72799397 3.472394 6078.22 True 11.901798632726539 ""
2338564372177246208 2338564372177246208 2337807186622834432 33913118 356.1495644239231 0.096485265 -24.970914214881297 0.096641526 4.514578967224555 0.11706921 -37.5594964723636 0.12320922 25.178714140917624 0.108332165 17.48486 2.740734 10.757946 3332.375 True "" N
2338885330788665472 2338885330788665472 2338567292755240704 254299035 355.1337773577028 0.059179977 -24.422469563058677 0.06274714 5.105418805513959 0.07338173 48.953957460675895 0.069244 2.485585727888821 0.071733825 16.886637 2.6549892 10.426794 3345.375 True "" N
2338928143022702720 2338928143022702720 2338381479585638400 33913229 356.0711292587852 0.01195465 -24.30052176477494 0.014245086 3.6579492045997455 0.014879502 15.663571338122164 0.014082815 0.08901493908748322 0.015783668 12.32017 0.8634653 5.1363587 5639.9946 True 8.293362627471252 ""
2339070186181105920 2339070186181105920 2337428203003985536 33984256 357.4401097364753 0.029625403 -24.228870425506347 0.028852552 3.6132864374845295 0.038408987 50.05915490355808 0.03282885 -11.677321359871726 0.03297132 15.35746 2.064127 8.146972 3742.254 True "" N
2339136839778190336 2339136839778190336 2337428203003985792 33947657 357.0421800305826 0.093442105 -24.072422450198502 0.09490065 3.878177213200057 0.13145578 -25.91415890216512 0.109737396 -42.431721311423004 0.11771577 17.688421 2.888813 10.631559 3269.4688 True 1.0323023655299877 ""
2339568368027646208 2339568368027646208 2338588084691975936 89500580 356.62100161227033 0.012889531 -22.771745693706244 0.011937915 4.482483816744269 0.016001603 60.3310774592058 0.016507918 -19.951488768651757 0.0130285565 13.137992 1.1784706 6.3955855 4814.9985 True 10.137484742575332 ""
2340110599059571584 2340110599059571584 2341265876542327168 327993985 0.3655778381549636 0.033387214 -22.466242336883152 0.023027908 4.983995165999377 0.035173424 8.704910187651965 0.043146513 -22.90740746279223 0.028806612 11.868942 0.8872385 5.35683 5567.664 True 2.6306561567190805 ""
2340257551364436608 2340257551364436608 2340168284764629760 610049617 1.1145910397114245 0.14543891 -22.784852566794363 0.109137364 3.7242021280204276 0.17523266 -15.007912124791204 0.18215132 -36.150091468008945 0.12811852 18.319519 -0.048015594 11.1746855 "" True "" IN
2344301452052664192 2344301452052664192 2344195005582967040 610092845 15.095424039619884 0.15010656 -26.166001576088437 0.10113884 3.860663016685495 0.23449804 45.24111251594589 0.17119068 -1.6990329372183945 0.25714603 18.422253 0.10702324 11.355562 "" True "" N
2346973063445299456 2346973063445299456 2346946228489641984 43363650 9.835984815476602 0.048605576 -25.348932611460963 0.036241576 5.180090872582571 0.06635087 -18.446306466590126 0.062407512 3.061197721968062 0.06445671 16.727163 2.7793016 10.29885 3304.7812 True "" N
2348503544975969792 2348503544975969792 2346595583063882624 98625021 8.621327166947761 0.23877305 -22.896955256754865 0.2268288 4.6749077174930544 0.3117051 26.849846844242457 0.3049014 19.286884613611022 0.24213573 18.797592 3.1673832 12.146458 3265.375 True "" N
2378026428613844352 2378026428613844352 2378649782987044480 13090463 348.64675689866954 0.044861585 -28.993466074522228 0.058597058 3.9142281673100463 0.0670611 60.28158893073046 0.051371157 7.513464561735563 0.06935905 16.341892 2.4016676 9.305123 3490.289 True "" N
2378504273790551552 2378504273790551552 2379608217824649984 332488061 350.39043587774756 0.042379532 -28.137771809272934 0.04729009 4.3753509526004795 0.054769866 -20.993138539416112 0.047514886 -43.94972865204093 0.060160585 16.514053 2.5001116 9.719118 3440.1719 True "" MN
2379883366313925760 2379883366313925760 2378724141756326272 270410064 348.22952108324665 0.012691563 -26.27468269223641 0.013410366 4.131855008560248 0.015339461 28.170486266177825 0.015919225 9.777617794420422 0.017213246 12.459738 1.2068529 5.540463 4751.0493 True 6.841354475079868 ""
2380249885938461696 2380249885938461696 2381518310040093568 303050383 351.2868817675241 0.02553174 -26.525971191279382 0.022275686 3.93249898525661 0.028042948 16.4826682754226 0.03416901 -17.41209946414713 0.02940408 14.736206 1.7943802 7.709549 3967.9004 True "" MN
2380529917806212736 2380529917806212736 2380215320041674624 332486859 350.26804279457195 0.031810537 -25.844993060162547 0.029218208 3.590109520092297 0.035593435 -14.214549919362678 0.037661843 -11.864597417028692 0.040686477 10.144297 0.6727524 2.919835 6233.4897 True 6.6744395917559105 A
2380665153441443712 2380665153441443712 2381116537324391168 332518485 351.09198378433626 0.10848763 -25.313513989743942 0.112601385 4.9615775276812295 0.14695948 14.335474435138867 0.119096495 -22.243648601317204 0.13065103 17.525385 3.0034466 11.003484 3256.5625 True "" N
2380756795158740736 2380756795158740736 2382008245549607808 305048210 353.2495619529616 0.018862212 -25.40866877587397 0.01634206 3.698862933354119 0.019030813 9.7154170878416 0.025097234 -35.37977041860585 0.019030752 11.222873 0.6997585 4.063214 6160.1587 False "" ""
2380765247654376064 2380765247654376064 2382399396811530752 270458795 353.3671931457417 0.09261631 -25.275039735056335 0.07744101 4.555031315532723 0.09821217 -38.43886656983121 0.11714406 -59.966657131563025 0.08592299 17.117397 2.8722143 10.409854 3264.3125 False "" ""
2380800466386229376 2380800466386229376 2381024556304313472 304098259 352.6790771803435 0.013566358 -25.25965018881277 0.01386348 3.570504545959833 0.01667336 -8.437174846549958 0.017936083 -14.664656650524208 0.015940258 13.512703 1.1568031 6.276351 4863.926 False "" ""
2380930380556827392 2380930380556827392 2380327504587587712 270424119 353.4002660757025 0.028971793 -24.77197245522776 0.03129061 4.4779326250202836 0.036917634 -43.78292661744264 0.036929756 -41.15543197782347 0.035609514 15.4188795 2.038457 8.674267 3742.0234 True "" N
2381150278587008128 2381150278587008128 2380571935471330560 304699046 353.2275940731356 0.014324867 -24.27948689495851 0.012391951 4.810615614386115 0.014755307 47.89083733508346 0.018689252 -5.7092286913678505 0.0138646355 12.165023 0.96928406 5.576026 5328.817 True 11.901765305214017 ""
2381379320603050880 2381379320603050880 2381121656925381120 13141364 349.88465180059285 0.11038069 -25.068146713538084 0.11872481 4.8837370441971215 0.13506816 38.78440665312898 0.13868076 9.933580817140125 0.15873098 17.863558 3.1042156 11.30732 3085.3125 True "" N
2381470683147296000 2381470683147296000 2381816273396186752 303052130 351.4246825960554 0.09999823 -24.51273807106058 0.10546801 3.5618754845877327 0.12189694 11.268005348529638 0.11590869 -22.753011400913348 0.1295191 17.39843 2.8743992 10.156823 3287.4062 True 2.3382893714100237 M
2382084558528533504 2382084558528533504 2380661687403044608 9159198 351.76686754234987 0.01589164 -23.150542574367897 0.0151318945 4.037474792006943 0.018154284 2.3858932452425163 0.018274864 -31.05020420203344 0.019277602 13.006844 1.1666756 6.0373926 4828.9062 False "" ""
2382232820799539584 2382232820799539584 2382143996580392832 9103207 350.80000356469867 0.10680008 -23.207055418517477 0.11033476 3.655882614731015 0.14283727 -36.758799556931 0.1161742 -15.450969658651498 0.1255617 17.704025 2.9500465 10.518987 3236.3125 True "" IN
2382345516446214400 2382345516446214400 2381831907077600512 9156603 351.54552638855915 0.11982716 -22.678339479278296 0.15251985 5.116541031376266 0.17360896 8.000169260131054 0.15373199 -80.67467910193359 0.16344745 18.036518 3.1147003 11.581401 3124.0 False "" ""
2382347479246808064 2382347479246808064 2382103452089514496 9144519 351.3116618160526 0.11827343 -22.68491800754764 0.112355836 3.8446374402238983 0.12775613 38.32865914111687 0.15380454 -17.94518760672126 0.14944449 17.96769 2.8945599 10.891967 3210.7812 True "" MN
2382548135823299456 2382548135823299456 2383031341119092992 12998395 346.7808590010638 0.023222707 -26.417072402119718 0.018904492 3.831501779867748 0.026941497 12.026754026288746 0.024849176 32.4455649421698 0.02152738 11.519937 0.7574644 4.436782 5982.871 True 10.137379820757099 ""
2384008566438131328 2384008566438131328 2383189189757275264 47556339 344.7843666900365 0.02733742 -23.96176813725217 0.022402942 3.6482940634726315 0.02874002 23.24351249614152 0.032779515 2.361651202721427 0.026431449 15.266622 1.9140644 8.077071 3864.7207 True 9.43783580046345 ""
2385162366452465920 2385162366452465920 2385408553978384128 204390728 348.54340066780475 0.08234308 -22.68353768516378 0.09222623 5.081948143552302 0.096390344 -28.001899302324414 0.10041037 -18.514655362887257 0.11560371 17.31673 2.7453918 10.846882 3324.8438 True "" N
2386137560252077952 2386137560252077952 2385459372031148672 204320340 346.33144903607433 0.20599258 -22.163475766265798 0.13435379 4.0958928656499145 0.1534677 -22.851243866327035 0.24240997 -29.94443218808758 0.16456811 17.768215 3.090498 10.829958 3089.4375 True "" N
2386388940393026304 2386388940393026304 2385897561774294528 9007287 349.28013339433045 0.023625052 -21.510591048331186 0.01997851 3.608981872840336 0.026616275 -2.79448539650949 0.025249168 -30.919498013060355 0.024382569 14.649194 1.712656 7.436117 4047.537 True "" N
2386498028266901376 2386498028266901376 2385145392741745152 9032881 349.6439500525447 0.10406068 -21.05937629245757 0.1043099 3.8420688102757716 0.120931 73.9014328215681 0.14849375 -35.979640477577604 0.1382898 17.70644 2.795494 10.629266 3369.3906 True "" N
2386673232868240384 2386673232868240384 2385428757504547072 204391599 348.7379057162327 0.063396744 -20.746017270053354 0.07852749 3.5605907697303305 0.08091794 49.960817063455465 0.09073678 -20.314907667195655 0.08849981 16.741747 2.5504923 9.499357 3403.3125 True "" N
2387542942270234496 2387542942270234496 2387418044621276160 66467344 355.4698313433641 0.042017195 -22.87117342254825 0.042032856 4.777021174461923 0.05531906 -27.479233476848 0.054423314 -8.929805291366423 0.044453833 16.158127 2.297226 9.553913 3557.7031 True "" N
2387953648518348544 2387953648518348544 2386987143437913216 66474274 355.9241958870408 0.017393442 -21.301216642440245 0.014335233 4.337684662611687 0.018709296 20.009818421231806 0.023475707 -14.239464057043097 0.015627898 13.838935 1.5134935 7.0252247 4285.144 False "" ""
2388120052731276416 2388120052731276416 2387042737494674304 9256948 352.8503806250525 0.054281894 -22.60480928879415 0.049697995 4.240599174122709 0.06554905 62.234890282776846 0.065240964 -30.895780914802025 0.05737395 16.473932 2.540886 9.611069 3412.2969 False "" ""
2388767562000646784 2388767562000646784 2388048236582613760 66438224 355.1175249752327 0.08947691 -20.882321387102188 0.09818381 4.1480398163933305 0.10843343 -10.046035542778654 0.12792219 6.369820301235979 0.1120209 17.47645 2.7749557 10.565664 3355.2188 True "" N
2389077723063547776 2389077723063547776 2387873315449867008 326550916 354.47251329750236 0.10025446 -20.09442062423565 0.0786884 3.5759063389485592 0.11910756 -22.250098496878298 0.1053915 -27.34080949363589 0.08597019 17.407875 2.4117718 10.174806 3495.8984 True "" N
2389101843599859072 2389101843599859072 2387435087051368192 326526028 354.24642117825937 0.019651756 -20.06956984609281 0.016523484 3.834381870458004 0.021920804 -12.364007685009101 0.025364019 -3.8167255447077215 0.018054707 12.179439 0.90758324 5.097915 5511.4507 True 8.049323125887122 ""
2398282941786063488 2398282941786063488 2398867259201827072 204318829 346.1310576451308 0.1105968 -21.10861832873387 0.08787672 4.007609056809365 0.11260582 19.853426784207663 0.13578787 -48.46128944894402 0.10568471 17.707598 2.8070126 10.722025 3254.7188 True "" N
4988038751148741376 4988038751148741376 4989174954680437760 181000249 16.098355641372617 0.06341805 -40.6226909844976 0.06847118 4.084381077180479 0.10790162 66.60999181683408 0.08502581 -25.479592219784273 0.10297542 17.957285 2.9784813 11.012917 3233.7812 True "" N
4989092323805792640 4989092323805792640 4988131174549000192 180725266 15.608991041304371 0.0697055 -38.80776369729819 0.057707053 4.062243352062304 0.10772218 25.869517251145837 0.076568484 -4.572890827416913 0.086056374 17.824236 2.9536076 10.868066 3236.2188 False "" ""
4989551369910540160 4989551369910540160 4989442586978853888 183587149 16.846237754411753 0.08743603 -37.57363041081245 0.077308856 4.561839391126482 0.13653967 -19.457591273636325 0.09312888 -11.011147880621971 0.11280539 18.22696 3.1794415 11.522659 3084.5 True "" N
4997385974373564160 4997385974373564160 4998990024399307264 115693731 6.840982229044753 0.04122974 -39.62050010702687 0.039917342 5.1811466644903525 0.05989725 106.31952566239029 0.0429376 -72.87203641325686 0.06014895 16.686083 2.4971056 10.258212 3448.8125 True "" N
4998075265084665088 4998075265084665088 4997849212366033408 183535235 5.409403315794334 0.017710596 -38.45542954862366 0.015136385 3.9210819203197116 0.024195664 1.7169883097212597 0.019369815 14.095065123849542 0.023590323 11.032836 0.77303123 3.9998655 5940.8735 True 0.20676195469641062 B
4998664427223684864 4998664427223684864 4998833515791157888 183561356 5.899872415709644 0.06868482 -37.159231327031826 0.060321916 5.1980735146326795 0.097766005 12.624784740873144 0.07789878 10.2279996999599 0.09514169 17.541384 2.6507874 11.120596 3359.5156 True "" MN
4999110107389599488 4999110107389599488 5000846133170300288 183564072 11.453051473388289 0.1204401 -40.76929303145918 0.16130798 4.392114342257016 0.22658417 16.918186517574952 0.15366602 13.219167869303597 0.1811332 18.84162 2.9668102 12.054988 3125.9062 True "" N
4999121862715471616 4999121862715471616 5001183305283514368 118586950 11.174574187468043 0.0633958 -40.608478882086665 0.077993035 4.943054593381552 0.11628079 -34.777328483564744 0.086602025 -40.16066168161561 0.08944783 17.95618 2.9492931 11.426158 3192.4062 True "" N
4999722329207820288 4999722329207820288 5000232987934823808 179491968 13.13640833154684 0.07011109 -39.03119385570591 0.050510008 4.529560424404153 0.10995447 -11.551470498440192 0.066655956 -37.14410521649924 0.073819816 17.52928 2.846157 10.80956 3290.1094 True "" N
5000763704157955456 5000763704157955456 5000443402676998784 308209844 11.074222499448908 0.009874326 -38.075326263659704 0.0091378605 3.587940668304869 0.013558461 42.731502409526975 0.009934538 -15.431364871621643 0.013595369 12.407388 0.96023655 5.181614 5345.848 True 0.7556823402444907 B
5000853829751726464 5000853829751726464 5000093036424947456 183582974 12.030019838347165 0.09318864 -37.43647141360451 0.11786354 3.608651663854841 0.1494455 -11.21520437893655 0.09781818 -31.222372156383287 0.15344822 18.495945 2.953085 11.28267 3267.9688 True "" N
5001634998403673856 5001634998403673856 5002949331411565440 179678243 13.410125415042183 0.094579756 -37.10337298553541 0.07684339 4.732450891784214 0.13998036 -9.917968705008958 0.08516747 -70.35384302979915 0.084761046 17.835884 3.0347672 11.211314 3234.8125 True "" N
5001723921406686592 5001723921406686592 5002460628557152000 180145568 14.208200339599305 0.1424208 -36.485496593966914 0.0987408 4.3672591754819114 0.24758077 10.307420282845388 0.13602097 -11.08220497807959 0.14444737 18.883526 3.148304 12.084571 3083.1875 True "" N
5001773025768829568 5001773025768829568 5001403001450449280 179824436 13.697783026262949 0.07285019 -36.20733780778484 0.062396582 4.2662631196645036 0.10624922 23.91581145326681 0.06557272 10.532899849313194 0.06464605 17.427042 2.8851585 10.57728 3245.7812 True "" N
5002012096532157568 5002012096532157568 5001636514527898112 67567360 16.34451949014773 0.07560912 -35.58213126472478 0.061788138 4.352796970349722 0.123533815 -7.645878543886448 0.06811265 -3.5729248615256473 0.090899974 17.629845 2.7157097 10.823687 3337.6406 True "" N
5002161771849260160 5002161771849260160 5002486127778335488 66492228 15.136764604153328 0.020873511 -35.36923891716165 0.012185922 4.1014525486110545 0.033554528 -24.655625647890044 0.0184193 -34.925030695281535 0.019808318 15.360494 1.9868708 8.425182 3788.5098 True 0.3783577542646934 M
5002347658033508224 5002347658033508224 5001758182361825152 67558583 15.707855532034667 0.16529578 -34.680470219574424 0.090705276 4.681358587405232 0.2061053 33.23890955926808 0.17756218 -58.61081347561629 0.14284189 18.728249 3.084547 12.080108 3067.6875 True "" N
5002363149979149184 5002363149979149184 5002486437015979904 66493943 15.325287880844327 0.18734165 -34.490750718937804 0.089001 4.265374235993371 0.27070534 37.09094427660343 0.18256837 -36.005822761854944 0.15117012 18.8938 2.9013023 12.043587 3302.8594 True "" N
5002812506637337344 5002812506637337344 5002840926436899200 66397413 12.7980494822399 0.012566333 -35.19313166747679 0.014490763 4.3312738235117125 0.024499964 54.54933148370878 0.012051437 8.980275451934968 0.024170227 11.984335 0.8594723 5.167413 5640.2695 True 0.7556858132676388 B
5003505203258530560 5003505203258530560 5005364477421119360 116660698 8.304136714103015 0.021528054 -38.4455673025102 0.020227345 3.691098138656061 0.030864876 59.22662487769618 0.022245014 -2.0372926558855013 0.032266885 15.343438 2.030324 8.179216 3759.004 True 0.755679833437769 BV
5003508501793843328 5003508497498064384 5005296685657491200 116881335 8.612084416352566 0.016676757 -38.41179135489513 0.017979974 4.036172697306865 0.024756137 63.82830934081702 0.0169735 37.5076665625638 0.025579682 10.288506 0.5667381 3.3183544 6461.63 True 0.755680108582149 B
5003545262417905536 5003545262417905536 5003748775148505728 117157847 8.982988700310402 0.09000519 -37.94121385857819 0.09440601 4.2386231444347855 0.1313873 26.16149093963495 0.09853455 21.132148824591745 0.13916029 18.191662 2.990574 11.3277855 3222.75 True "" N
5003723589460163328 5003723589460163328 5004514142616042368 117157039 8.882636666967436 0.053076908 -37.22795749099619 0.053767294 3.654767608992538 0.07345097 -8.615968839575165 0.056348704 -21.62546241705865 0.081048064 17.11075 2.7003145 9.925049 3349.7031 True "" N
5003875429439597952 5003875429439597952 5005725495192352384 115944019 7.216746916469766 0.019981474 -37.12615615626469 0.018619198 3.701952870130003 0.029462477 3.0508266905751706 0.021261424 -11.567607269573728 0.029404312 15.175662 1.8634682 8.017817 3904.3223 True 0.7556798230560435 B
5004369312023359744 5004369312023359744 5005342448533178752 117157989 8.922491278856437 0.099610865 -35.953395446631525 0.11931964 4.387097474246775 0.15388152 14.126663190097208 0.10632499 -35.92743928857452 0.15899967 18.371351 3.030487 11.582237 3132.0938 True "" N
5004482978333379968 5004482978333379968 5004199544851456384 251860662 9.16320718023575 0.07905931 -35.05421396600066 0.0869328 4.251925845233732 0.1203059 34.39344543126858 0.07976315 -33.20669129466005 0.13987295 18.043198 2.9611454 11.186126 3237.4688 True "" GN
5004702635846774912 5004702635846774912 5004777299556925440 115445440 6.729385453496886 0.09150032 -36.541804444714856 0.09229252 4.076544951215358 0.14166896 21.477108385161493 0.09864719 -7.202511616695775 0.14741799 18.201141 2.9919338 11.252603 3264.9688 True 0.3778312049160181 ""
5004766544958755712 5004766544958755712 5005628562074609792 116418218 7.8137494367447085 0.087997675 -36.32389487833123 0.08969168 3.85075317823839 0.12940796 -45.46984463651859 0.09636003 -31.72128411439705 0.14127648 18.125994 3.0497608 11.053722 3229.1562 True "" N
5004849970403758336 5004849970403758336 5004298947574731392 308208749 7.526116836116408 0.053613566 -35.69797604444545 0.04926917 3.664307196818534 0.078076266 83.38960382523894 0.05684403 1.0551911852783333 0.076904126 17.10389 2.5826578 9.923849 3402.1562 True "" N
5005064993646186368 5005064993646186368 5005558708726452096 251841470 6.846129927285737 0.12883198 -35.467960689433454 0.12959565 4.750673052228767 0.23173533 -5.300859994715292 0.1380447 -8.581584102516693 0.21069315 18.697786 3.1584167 12.081562 3185.875 True "" N
5005200061777384320 5005200061777384320 5003618311222162304 251856691 8.740702077087914 0.08076108 -35.29351445822708 0.08072753 4.145120870112435 0.125079 5.9258640553098045 0.08070628 -27.62611002733039 0.12313285 17.89827 2.9812012 10.985955 3166.5312 True "" N
5005224427127712128 5005224427127712128 5005441615033768064 251856707 8.752763269128595 0.044169758 -35.237050665520066 0.048657395 4.502429664938405 0.0745768 34.20660563072995 0.04351528 -5.05401849389188 0.07706299 17.051065 2.804389 10.3183 3281.3125 True "" N
5005492600590102400 5005492600590102400 5005327575062296704 308208902 7.426114119555698 0.075560726 -34.6227913009472 0.0796215 3.5759529178026144 0.13084823 13.448786326128577 0.076499276 0.30181154502922325 0.13382643 17.949883 3.0891037 10.716842 3123.125 True "" N
5005589602426848768 5005589602426848768 5005660658366072704 251849751 7.805317661162168 0.054322284 -33.85279225714393 0.044068966 4.0091638669947125 0.070478566 30.99039547559753 0.07147835 -9.283673251548544 0.072633974 16.807232 2.6253395 9.822501 3380.5156 True "" N
5005634987345725824 5005634987345725824 5005545377147950848 251854079 8.301965971287252 0.14147845 -33.81435663604811 0.111743145 4.961162425553383 0.17169338 45.62703740877158 0.18446112 -10.092290148720968 0.17135648 18.34905 3.185793 11.826968 "" True "" N
5005949207153263232 5005949207153263232 5006953031205741440 407624890 12.028834523696393 0.10407643 -34.270715555457954 0.0898335 4.944316310941965 0.12195577 58.609308313056815 0.14117552 -16.506988901548194 0.1353785 17.900745 2.8894005 11.371277 3264.2812 True "" N
5006044250485082240 5006044250485082240 5007283297010294656 251887287 10.879843803853452 0.09006016 -34.57725126242566 0.093048856 3.7101870965438644 0.1333502 -3.1626016015562293 0.095759824 3.7392419865268733 0.14757842 18.008299 2.9393253 10.855278 3254.6875 True "" MN
5006560260740276864 5006560260740276864 5007424206297575424 66409792 13.374669263677845 0.041405432 -32.77666192905702 0.04706407 4.670452528731509 0.057582274 4.694168479601837 0.057008322 -17.913651843833538 0.068924844 16.252184 2.7121181 9.598979 3335.1094 True "" N
5006638845757693824 5006638845757693824 5007046386614294784 66357538 12.309474711966999 0.047958955 -32.88015143355357 0.042571176 3.9390157125077527 0.059062064 22.897552188530558 0.05605641 -2.4683100803069333 0.05981411 16.145845 2.4269667 9.122784 3477.8516 True "" MN
5006803119666836608 5006803119666836608 5005785556014915712 66398132 12.975137261304338 0.025827346 -31.88666529425126 0.023857474 3.6496445020322525 0.032195594 80.38886279734896 0.031796176 -15.5967945197861 0.03463552 15.351393 2.016406 8.162645 3775.0508 True "" N
5006901525957562240 5006901525957562240 5007219074363753472 616588471 9.68161832749982 0.08710988 -33.80472892923478 0.076868 5.104439984136698 0.11753337 35.641646647709784 0.09570181 -16.378011242130686 0.1266499 17.886925 2.9050198 11.426665 3250.9062 True "" N
5006916472443780864 5006916472443780864 5006214537348645120 251881616 10.110070747346361 0.05473666 -33.76542327898035 0.051300343 3.982615953243094 0.07082211 -7.336809662025295 0.060063645 -23.557339526069164 0.07600448 16.839388 2.739894 9.84023 3339.0938 True "" N
5006961067088778752 5006961067088778752 5005833071237796480 251877489 9.609732017086268 0.14630926 -33.52559147884083 0.12675442 4.403107631516005 0.17735827 14.901177467793845 0.15464233 -2.289290534380983 0.18283364 18.446407 3.0560284 11.665204 3088.375 True "" N
5007934448412442496 5007934448412442496 5007424206297575296 251886646 10.873945447088516 0.046108443 -30.891333852446703 0.043093838 4.461494192307754 0.06202166 77.22615108206175 0.059060305 7.812838223456005 0.06717461 16.648115 2.6271143 9.895516 3385.8125 True "" N
5031342569931933312 5031342569931933312 5030867065512105600 326150407 16.397875891168912 0.061573315 -29.634216820073593 0.026311 3.623748262730917 0.05067064 25.448257991642123 0.06205251 -4.769622281828783 0.037112564 13.9080715 1.5669832 6.7038617 4212.1465 True "" N
5032360958216836864 5032360958216836864 5030854902164724224 63840659 14.955601422829448 0.053001482 -29.026132426992987 0.0460221 3.8017495313245067 0.08376716 -16.52941602127718 0.07027042 -49.21801977243868 0.103437595 16.901814 2.6137676 9.801731 3399.1094 True "" N
6531919442103379968 6531919442103379968 6531424249553377024 144383284 357.0167457283719 0.14894427 -44.66242779904837 0.1695335 4.379415809356085 0.23192689 -23.048717238401267 0.17259799 -26.662614534596976 0.20707653 18.4424 2.979477 11.649481 3223.5938 True "" MN
6534653588219579136 6534653588219579136 6534426534772831616 224287074 356.84078681543434 0.022994183 -39.743600067449286 0.030222703 5.141759709484285 0.040628076 -22.469817663136535 0.03969441 -36.2887941076714 0.037424732 15.864194 2.305211 9.419753 3544.3594 True "" GN
6537207989953335424 6537207989953335424 6537126183711822720 224270962 354.4828548906258 0.09198212 -40.303443345355454 0.10631916 4.499386901929276 0.16159956 -40.022181581493435 0.12499414 -52.08601673557693 0.11375219 18.2629 2.965105 11.5286665 3283.75 True 7.396304072993657 ""
6537577838177070464 6537577838177070464 6538952158992937344 224282296 356.05856800639356 0.030590529 -39.673323561398604 0.043161277 3.5708938098248484 0.05588366 21.15472448357626 0.04555728 -30.52454621198835 0.04992904 16.630037 2.5603075 9.393922 3423.6953 True "" N
6550603477555444480 6550603477555444480 6552310228837948416 175490570 351.81474088679283 0.10228706 -37.54991098744432 0.12871058 3.8264841127217357 0.16114697 39.49773142411612 0.13121016 -14.093919174969988 0.13505583 17.861568 2.8572922 10.775568 3298.2031 True "" AMN
6550678867114553728 6550678867114553728 6551351081036094080 224223775 352.8117127324013 0.06664022 -37.01697207139201 0.07171774 5.192413419741186 0.08554026 38.9998241328454 0.07381796 -39.167350030983485 0.07984685 16.786573 2.5456352 10.36342 3429.9688 True "" N
6556766038363987072 6556766038363987072 6555597596806155904 218968390 348.5746021326537 0.1657885 -31.920427910460486 0.20695578 3.8406682084257087 0.22728148 8.898440181133225 0.20748752 -21.6888775587605 0.2631558 18.681704 3.2476025 11.603738 "" True "" N
6604539543713086848 6604539543713086848 6605178286954423168 154844736 346.127042659634 0.014141031 -32.476930186595894 0.011739929 3.9335615538020696 0.017128045 36.87864445530944 0.016741363 -24.95312081504254 0.013832454 11.412681 0.7258787 4.3866105 6082.5303 True "" IN
6605990074427933440 6605990074427933440 6605542538835847552 206687343 344.04129257346057 0.013769984 -30.05040129769012 0.014057922 4.129284928488021 0.017440978 -11.946158204588393 0.015519 -23.489962236514327 0.016916329 13.845968 1.413104 6.9253426 4413.9956 True 5.472587504672437 D
6610083551923498880 6610083551923498880 6609646015014859008 89435836 344.9629557368662 0.059566386 -26.369132031139063 0.056823026 3.7686501740053164 0.06481625 2.4394317807581807 0.066911355 -2.6498740971026113 0.06169895 16.799376 2.3476305 9.680305 3536.5312 True "" N


==> anc/tableA1_blanco1_literature_match.ecsv <==
# %ECSV 1.0
# ---
# delimiter: ','
# datatype:
# -
#   name: dr3_source_id
#   datatype: int64
# -
#   name: dr2_source_id
#   datatype: int64
# -
#   name: zhang_num
#   datatype: int16
# -
#   name: alfonso_flag
#   datatype: bool
# -
#   name: he_flag
#   datatype: bool
# -
#   name: tarricq_flag
#   datatype: bool
# -
#   name: pang_flag
#   datatype: bool
# -
#   name: meingast_flag
#   datatype: bool
# -
#   name: zhang_flag
#   datatype: bool
# -
#   name: cantat_gaudin_flag
#   datatype: bool
# -
#   name: gaia_collab_flag
#   datatype: bool
# meta:
#   name: votable
#   QUERY_STATUS: OK
#   QUERY: 'SELECT COALESCE(blanco1_dr3.dr3_source_id, blanco1_dr2.dr3_source_id) AS dr3_source_id, COALESCE(blanco1_dr3.dr2_source_id, blanco1_dr2.dr2_source_id) AS dr2_source_id, blanco1_dr2.zhang_num, blanco1_dr3.alfonso_flag, blanco1_dr3.he_flag, blanco1_dr3.tarricq_flag, COALESCE(blanco1_dr3.pang_flag, blanco1_dr2.pang_flag) AS pang_flag, blanco1_dr2.meingast_flag, blanco1_dr2.zhang_flag, blanco1_dr2.cantat_gaudin_flag, blanco1_dr2.gaia_collab_flag FROM user_lsha.blanco1_dr3_flag_join AS blanco1_dr3 FULL JOIN user_lsha.blanco1_dr2_flag_join AS blanco1_dr2 USING (dr3_source_id, dr2_source_id)'
#   CAPTION: 'How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html'
#   CITATION: 'How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html'
#   JOBID: 1696555440483O
#   JOBNAME: blanco1_flag_full_join
dr3_source_id,dr2_source_id,zhang_num,alfonso_flag,he_flag,tarricq_flag,pang_flag,meingast_flag,zhang_flag,cantat_gaudin_flag,gaia_collab_flag
2306326794330086272,2306326794330086272,,False,False,True,True,False,False,False,False
2306842293484720768,2306842293484720768,,False,False,False,True,False,False,False,False
2308220569965367936,2308220569965367936,496,False,False,True,True,False,True,False,False
2308675870858624896,2308675870858624896,509,False,False,True,False,False,True,False,False
2308941505995965824,2308941505995965824,505,False,False,True,True,False,True,False,False
2309725556571181184,2309725556571181184,492,False,False,True,True,True,True,False,False
2309725560865976192,2309725560865976192,491,False,False,True,True,True,True,False,False
2310337851403618048,2310337851403618048,497,False,False,True,True,True,True,False,False
2310598435659537408,2310598435659537408,,False,False,True,True,False,False,False,False
2311303909807609728,2311303909807609728,629,,,,False,False,True,False,False
2312532407893233536,2312532407893233536,,False,False,False,True,False,False,False,False
2313104531896830976,2313104531896029056,641,False,False,False,True,True,True,False,False
2313393497296496640,2313393497296496640,494,False,False,False,True,True,True,False,False
2313393497296496768,2313393497296496768,495,False,False,True,True,True,True,False,False
2313587385004219264,2313587385004219264,493,True,True,True,True,True,True,False,True
2313653664940106496,2313653664940106496,365,True,False,False,True,False,True,False,False
2313683012452139008,2313683012452139008,251,True,True,True,True,True,True,True,True
2313705376346405248,2313705376346405248,347,False,False,False,True,False,True,False,False
2313717333535372160,2313717333535372160,315,True,True,True,True,False,True,False,False
2314214110928211712,2314214110928211712,636,False,False,True,True,True,True,True,True
2314297463357327360,2314297463357327360,,True,False,False,True,False,False,False,False
2314329868886644992,2314329868886644992,44,True,True,True,True,True,True,True,True
2314459989215604608,2314459989215604608,98,True,True,True,True,True,True,True,True
2314460264093512576,2314460264093512576,92,True,True,True,True,True,True,True,True
2314470125338387968,2314470125338387968,220,True,True,True,True,True,True,True,True
2314513143730868480,2314513143730868480,52,True,True,True,True,True,True,True,True
2314530869060419840,2314530869060419840,,True,False,False,True,False,False,False,True
2314530976435086080,2314530976435086080,28,True,True,True,True,True,True,True,True
2314555234410292992,2314555234410292992,113,False,False,False,True,False,True,True,False
2314563957489099392,2314563957489099392,,,,,False,False,False,False,True
2314565542331796992,2314565542331796992,96,True,True,True,True,True,True,True,True
2314568669067985408,2314568669067985408,124,True,False,False,True,True,True,False,True
2314693807235242752,2314693807235242752,428,True,True,True,True,True,True,True,True
2314718821124895488,2314718821124895488,17,True,True,True,True,True,True,True,True
2314729915025025792,2314729915025025792,,True,False,False,True,False,False,False,False
2314742937365946240,2314742937365946240,643,True,True,True,True,False,True,False,False
2314745690440296832,2314745690440296832,49,True,True,True,True,True,True,True,True
2314749504371272704,2314749504371272704,22,True,True,True,True,True,True,True,True
2314750947480284288,2314750947480284288,25,True,True,True,True,True,True,True,True
2314752596747701120,2314752596747701120,31,True,False,False,True,False,True,False,False
2314754795770961152,2314754795770961152,76,True,True,True,True,True,True,True,True
2314755036289129088,2314755036289129088,70,True,True,True,True,False,True,True,False
2314757235312381312,2314757235312381312,94,True,True,True,True,True,True,True,True
2314758575341270912,2314758575341270912,82,True,True,True,True,True,True,True,True
2314766924758635520,2314766924758635520,4,True,True,True,True,True,True,True,True
2314771151006415872,2314771151006415872,39,True,True,True,True,True,True,True,True
2314771219725893120,2314771219725893120,48,False,True,False,True,False,True,True,True
2314773311374293248,2314773311374293248,61,True,False,False,True,True,True,False,True
2314774273446992896,2314774273446992896,,,,,False,False,False,False,True
2314774518260772096,2314774518260772096,60,True,True,True,True,False,True,True,True
2314775377254228992,2314775377254228992,56,True,True,True,True,True,True,True,True
2314778538350155904,2314778538350155904,41,True,True,True,True,True,True,True,True
2314778774572736512,2314778774572736512,33,True,False,False,True,True,True,False,True
2314778950667015296,2314778950667015296,32,True,True,True,True,True,True,True,True
2314778985026776320,2314778985026776320,34,True,True,True,True,True,True,True,True
2314779294264399104,2314779294264399104,37,True,False,False,True,True,True,False,True
2314783932829147392,2314783932829147392,460,True,True,True,True,True,True,True,True
2314792140511305984,2314792140511305984,479,True,False,False,True,False,True,False,True
2314794099016398848,2314794099016398848,464,True,True,True,True,True,True,True,True
2314798398279014528,2314798398279014528,441,True,True,True,True,True,True,True,False
2314809255956328192,2314809255956328192,461,True,True,True,True,True,True,True,True
2314812344037518208,2314812344037518208,444,True,False,False,True,True,True,False,True
2314819593942295808,2314819593942295808,485,True,False,False,True,True,True,False,True
2314819662661776256,2314819662661776256,,,,,False,False,False,False,True
2314824374241137408,2314824374241137408,16,True,True,True,True,True,True,True,True
2314827707134801024,2314827707134801024,,,,,False,False,False,False,True
2314829042869995136,2314829042869995136,7,True,False,False,True,True,True,False,True
2314830902591420416,2314830902591420416,10,True,True,True,True,True,True,True,True
2314832689297893120,2314832689297893120,470,True,True,True,True,True,True,True,True
2314839526885867264,2314839526885867264,469,,,,False,True,True,False,True
2314840179720893952,2314840179720893952,477,True,True,True,True,True,True,True,True
2314842687981678336,2314842687981678336,487,True,True,True,True,False,True,True,True
2314843577039355136,2314843577039355136,,True,False,False,True,False,False,False,False
2314847253531620864,2314847253531620864,471,True,True,True,True,True,True,True,True
2314848666576151680,2314848666576151680,3,True,True,True,True,True,True,True,True
2315051766989425280,2315051766989425280,524,False,False,True,True,False,True,False,False
2315157869861431040,2315157869861431040,515,False,False,True,True,False,True,False,False
2315237069058384384,2315237069058384384,514,False,False,True,True,True,True,False,False
2315457864737458304,2315457864737458304,536,False,False,True,True,False,True,False,False
2315460437422620288,2315460437422620288,535,False,False,True,True,True,True,False,False
2315469959365346304,2315469959365346304,533,False,False,True,True,True,True,False,False
2315529779669841152,2315529779669841152,532,False,False,True,True,True,True,False,False
2315601930825302272,2315601930825302272,538,False,False,False,True,True,True,False,False
2315734078378392960,2315734078378392960,528,False,False,False,True,True,True,False,False
2315742432090589568,2315742432090589568,,False,False,False,True,False,False,False,False
2315813105776918656,2315813105776918656,525,,,,False,False,True,False,False
2315912100478492928,2315912100478492928,526,False,False,False,True,True,True,False,False
2315979789163032832,2315979789163032832,511,False,False,True,True,True,True,False,False
2316376300544045440,2316376300544045440,,,,,False,True,False,False,False
2316412270895144832,2316412270895144832,512,False,False,False,True,True,True,False,False
2316484739878098688,2316484739878098688,510,False,False,True,True,True,True,False,False
2316506764470447360,2316506764470447360,513,False,False,True,True,True,True,False,True
2316623892523595008,2316623892523595008,518,False,False,True,True,True,True,False,False
2316735114996029312,2316735114996029312,,False,False,False,True,False,False,False,False
2316762259189345152,2316762259189345152,523,False,False,False,True,True,True,False,False
2316874035713986432,2316874035713986432,516,False,False,False,True,True,True,False,False
2317165990410978816,2317165990410978816,545,False,False,True,True,True,True,False,False
2317257009357728000,2317257009357728000,549,False,False,True,True,True,True,False,False
2318312540520332800,2318312540520332800,529,False,False,True,True,True,True,False,False
2318827249401243008,2318827249401243008,543,False,False,False,True,False,True,False,False
2319384529997651712,2319384529997651712,498,True,False,True,True,True,True,False,True
2319502212101673856,2319502212101673856,504,False,False,False,True,False,True,False,False
2319579036180868352,2319579036180868352,501,True,False,True,True,True,True,True,True
2319607589123755008,2319607589123755008,503,True,False,False,True,False,True,False,False
2319629338837989632,2319629338837989632,506,False,True,True,True,True,True,True,True
2319648103550670208,2319648103550670208,410,True,True,True,True,True,True,True,True
2319709946784178688,2319709946784178688,,True,False,False,True,False,False,False,False
2319733414485925632,2319733414485925632,,,,,False,False,False,False,True
2319734582716691200,2319734582716691200,374,True,True,True,True,True,True,True,True
2319753068256400768,2319753068256400768,408,True,False,False,True,False,True,False,False
2319771519436050304,2319771519436050304,403,False,False,False,True,True,True,False,True
2319797465333629440,2319797465333629440,413,False,True,True,True,True,True,True,True
2319797499693367680,2319797499693367680,414,True,True,True,True,True,True,True,True
2319807635816183552,2319807635816183552,415,True,True,True,True,False,True,True,False
2319815366757378560,2319815366757378560,500,False,False,True,True,True,True,True,True
2319829900926671744,2319829900926671744,,True,False,False,True,True,False,True,True
2319857319997858944,2319857319997858944,411,True,True,True,True,True,True,True,True
2319866352313739648,2319866352313739648,409,True,True,True,True,True,True,True,True
2319909478080738944,2319909478080738944,416,True,True,True,True,True,True,True,True
2319914700760997504,2319914700760997504,418,True,True,True,True,True,True,True,True
2320200500768820352,2320200500768820352,,False,False,False,True,False,False,False,True
2320211225302895232,2320211225302895232,507,False,False,True,True,True,True,True,True
2320273446494092288,2320273446494092288,420,True,True,True,True,True,True,True,True
2320308566441676416,2320308566441676416,,False,False,False,True,False,False,False,False
2320411160324629120,2320411160324629120,508,True,False,True,True,True,True,True,True
2320488469736036224,2320488469736036224,305,True,False,False,True,True,True,False,True
2320495410403204224,2320495410403204224,338,True,True,True,True,True,True,False,True
2320506719053074432,2320506719053074432,314,True,True,True,True,True,True,True,True
2320513689784124032,2320513689784124032,317,True,True,True,True,True,True,True,True
2320515755664300800,2320515755664300800,370,True,False,False,True,False,True,False,False
2320523967641801088,2320523967641801088,386,True,True,True,True,True,True,True,True
2320524341303662720,2320524341303662720,,,,,False,False,False,False,True
2320524650541309440,2320524650541309440,392,True,False,False,True,True,True,False,True
2320534099468725888,2320534099468725888,335,True,True,True,True,False,True,False,False
2320534786663488512,2320534786663488512,353,True,False,False,True,True,True,False,True
2320540803913561088,2320540803913561088,341,True,True,True,True,True,True,True,True
2320542590619990912,2320542590619990912,364,False,True,False,True,True,True,True,True
2320543106016065920,2320543106016065920,,True,True,True,True,True,False,True,True
2320543793210833664,2320543793210833664,375,True,True,True,True,True,True,True,False
2320544098153257344,2320544098153257344,381,True,False,False,True,False,True,False,False
2320547637205778560,2320547637205778560,351,True,False,False,True,True,True,False,True
2320548534854747648,2320548534854747648,371,True,True,True,True,True,True,True,True
2320549840524781184,2320549840524781184,366,True,True,True,True,True,True,True,True
2320550046683235328,2320550046683235328,368,True,True,True,True,True,True,True,True
2320551519855979776,2320551519855979776,203,True,True,True,True,True,True,True,True
2320558082565935744,2320558082565935744,211,True,True,True,True,True,True,True,True
2320558396099548800,2320558396099548800,226,True,True,True,True,True,True,True,True
2320559495611202688,2320559495611202688,279,True,False,False,True,False,True,False,False
2320561278021779968,2320561278021779968,292,True,False,False,True,False,True,False,False
2320562308813946112,2320562308813946112,,,,,False,False,False,False,True
2320563958081386752,2320563958081386752,267,True,True,True,True,True,True,True,True
2320569975330337664,2320569975330337664,,,,,False,False,False,False,True
2320572827188608128,2320572827188608128,,False,False,True,False,False,False,True,True
2320572827189658240,2320572827189658240,172,True,True,True,True,False,True,True,True
2320572994692595584,2320572994692595584,164,True,True,True,True,True,True,True,False
2320573342584677376,2320573342584677376,,,,,False,False,False,False,True
2320576293227542272,2320576293227542272,,,,,False,False,False,False,True
2320580828713057408,2320580828713057408,253,True,False,False,True,True,True,False,True
2320583096455767680,2320583096455767680,232,True,False,False,True,True,True,False,True
2320583547428048768,2320583547428048768,225,True,True,True,False,False,True,True,True
2320584406421507328,2320584406421507328,224,True,True,True,True,False,True,True,True
2320584406421507456,2320584406421507456,222,True,True,True,True,True,True,True,True
2320584853098129408,2320584853098129408,234,False,True,False,True,False,True,False,False
2320584887457843968,2320584887457843968,239,True,True,True,True,True,True,True,True
2320587666300935040,2320587666300935040,329,True,True,True,True,True,True,True,True
2320589319864133632,2320589319864133632,328,True,True,True,True,True,True,True,True
2320591205353715712,2320591205353715712,281,True,True,True,True,True,True,True,True
2320596123092361088,2320596123092361088,344,False,True,True,True,False,True,True,False
2320598493914295552,2320598493914295552,330,True,True,True,True,False,True,False,False
2320599833943163008,2320599833943163008,,,,,False,False,False,False,True
2320602273485524864,2320602273485524864,337,True,True,True,True,True,True,True,True
2320602926320492672,2320602926320492672,266,True,True,True,True,True,True,True,True
2320603540500120320,2320603540500120320,287,True,True,True,True,True,True,True,True
2320604575587953152,2320604575587953152,272,True,False,False,True,True,True,False,True
2320605949977761536,2320605949977498240,290,True,True,True,True,True,True,True,True
2320606121776189824,2320606121776189824,295,True,True,True,True,True,True,True,True
2320606293574882176,2320606293574882176,283,True,True,True,True,True,True,False,True
2320606564157139200,2320606564157139200,280,True,True,True,True,False,True,True,True
2320607938547093376,2320607938547093376,264,True,False,False,True,True,True,False,True
2320609278576486272,2320609278576486272,248,True,False,False,True,False,True,False,False
2320610721685102336,2320610721685102336,271,True,True,True,True,True,True,True,True
2320610725981127936,2320610725981127936,269,True,True,True,True,False,True,True,False
2320611584974584448,2320611584974584448,268,True,True,True,True,True,True,True,True
2320611649398413312,2320611649398413312,306,True,True,True,True,True,True,True,True
2320612199154250496,2320612199154250496,,,,,False,False,False,False,True
2320612753205694080,2320612753205694080,296,False,True,False,True,True,True,True,True
2320613337321278336,2320613337321278336,309,True,True,True,True,True,True,True,True
2320614363817795200,2320614363817795200,324,True,True,True,True,True,True,True,True
2320614363817796480,2320614363817796480,,,,,False,False,False,False,True
2320615983021130752,2320615983021130752,319,True,True,True,True,True,True,True,True
2320617116892496256,2320617116892496256,298,False,True,False,True,True,True,True,True
2320617529209321728,2320617529209321728,276,True,True,True,True,True,True,True,True
2320618319483339648,2320618319483339648,303,False,True,True,True,True,True,True,True
2320618456922292736,2320618456922292736,307,True,True,True,True,True,True,True,True
2320620204973694464,2320620204973694464,300,True,True,True,True,True,True,True,True
2320638179411803520,2320638179411803520,390,True,True,True,True,True,True,True,True
2320645738554239744,2320645738554239744,383,True,True,True,True,True,True,True,True
2320646082151622400,2320646082151622400,378,True,True,True,True,True,True,True,True
2320646322669800832,2320646322669800832,389,True,False,False,True,False,True,False,True
2320652022091035648,2320652022091035648,398,True,True,True,True,True,True,True,True
2320652988459060480,2320652988459060480,396,True,True,True,True,True,True,True,True
2320665765986413440,2320665765986413440,,True,True,True,True,False,False,False,False
2320692502158156672,2320692502158156672,369,True,True,True,True,True,True,True,True
2320696762765711360,2320696762765711360,350,True,True,True,True,True,True,True,True
2320697484320217728,2320697484320217728,367,True,True,True,True,True,True,True,True
2320700095660360704,2320700095660360704,387,True,True,True,True,True,True,True,True
2320701019077983744,2320701019077983744,382,True,True,True,True,True,True,True,True
2320701225236424320,2320701225236424320,,,,,False,False,False,False,True
2320702191604400384,2320702191604400384,393,True,True,True,True,True,True,True,True
2320704356268159744,2320704351972625280,,,,,False,False,False,False,True
2320704768584775552,2320704768584775552,385,True,True,True,True,True,True,True,True
2320707964040441856,2320707964040441856,388,True,True,True,True,True,True,True,True
2320708891753346816,2320708891753346816,342,True,True,True,True,True,True,True,True
2320709647667590784,2320709647667590784,339,True,True,True,True,True,True,True,True
2320711120840831744,2320711120840831744,354,True,False,False,True,True,True,False,True
2320712598309591552,2320712598309591552,348,True,True,True,True,False,True,True,True
2320713049281688704,2320713049281688704,333,True,True,True,True,True,True,True,True
2320714286232269312,2320714286232269312,313,True,True,True,True,True,True,True,True
2320714488095198080,2320714488095198080,325,True,True,True,True,False,True,False,False
2320714698549134720,2320714698549134720,,False,True,False,True,False,False,False,False
2320716416536052224,2320716416536052224,334,True,False,False,True,True,True,False,True
2320718649919047680,2320718649919047680,356,True,True,True,True,True,True,True,True
2320720707208173952,2320720707208173952,372,True,False,False,True,True,True,False,True
2320723146748988928,2320723146748988928,349,True,True,True,True,True,True,True,True
2320728369429818624,2320728369429818624,404,True,True,True,True,True,True,True,True
2320729503300668416,2320729503300668416,401,True,True,True,True,False,True,False,False
2320733493326077440,2320733493326077440,399,True,False,False,True,True,True,False,True
2320733901347207936,2320733901347207936,397,True,True,True,True,True,True,True,True
2320734867715638144,2320734867715638144,405,True,True,True,True,True,True,True,True
2320744209268707328,2320744209268707328,391,True,False,False,True,True,True,False,True
2320748950912520192,2320748950912520192,384,True,True,True,True,True,True,True,True
2320749397589118080,2320749397589118080,,True,False,False,True,False,False,False,True
2320757850084772480,2320757850084772480,,,,,False,False,False,False,True
2320762321146962944,2320762321146962944,118,True,True,True,True,True,True,True,True
2320763008341728512,2320763008341728512,140,True,False,False,True,True,True,False,True
2320764172277979264,2320764172277979264,,,,,False,False,False,False,True
2320766375596082944,2320766375596082944,120,True,False,False,True,True,True,False,True
2320766684833726592,2320766684833726592,95,True,True,True,True,True,True,True,True
2320767406387158016,2320767406387158016,,,,,False,False,False,False,True
2320768398525804544,2320768398525804544,,,,,False,False,False,False,True
2320768707763038336,2320768707763038336,137,,,,False,False,True,False,True
2320768986936193664,2320768986936193664,115,True,True,True,True,True,True,True,True
2320769193094622464,2320769193094622464,,False,True,False,True,False,False,True,True
2320770189527046528,2320770189527046528,187,False,True,False,True,False,True,False,False
2320770464404949632,2320770464404949632,178,,,,False,False,True,False,False
2320771220319192448,2320771220319192448,176,False,True,False,False,False,True,True,False
2320772491629557248,2320772491629557248,199,True,True,True,True,True,True,False,False
2320772835226940672,2320772835226940672,215,True,True,True,True,False,True,True,False
2320773311968402176,2320773311968402176,,True,False,False,True,False,False,False,True
2320774278335949952,2320774278335949952,204,True,True,True,True,True,True,True,True
2320775476631505792,2320775476631505792,146,True,False,False,True,True,True,False,True
2320776649158231296,2320776644862584960,182,True,True,True,True,True,True,True,True
2320777267633186688,2320777267633186688,198,True,True,True,True,True,True,True,True
2320777469496305024,2320777469496305024,189,True,True,True,True,True,True,True,True
2320779604095346688,2320779604095346688,90,False,True,False,True,False,True,True,True
2320779805958533760,2320779805958533760,,True,False,False,True,False,False,False,True
2320780566168018688,2320780566168018688,87,True,True,True,True,True,True,True,True
2320781661384419200,2320781661384419200,121,True,False,False,True,True,True,False,False
2320782486018143616,2320782486018143616,,True,False,False,True,False,False,False,True
2320783074428967808,2320783074428967808,110,True,True,True,True,True,True,True,True
2320783933422373504,2320783933422373504,75,True,True,True,True,True,True,True,True
2320786540467288320,2320786540467288320,69,True,True,True,True,True,True,True,False
2320786544762486016,2320786544762486016,67,True,True,True,True,True,True,True,True
2320788292813954816,2320788292813954816,,False,True,False,False,False,False,True,False
2320788331468887040,2320788331468887040,144,True,True,True,True,True,True,True,True
2320788812505222016,2320788812505222016,119,True,True,True,True,True,True,True,True
2320790289973970432,2320790289973970432,156,True,True,True,True,True,True,True,True
2320791355125856128,2320791355125856128,141,True,True,True,True,True,True,True,True
2320791625708636160,2320791625708636160,163,,,,False,False,True,False,False
2320793038753034112,2320793038753034112,116,True,True,True,True,True,True,True,True
2320793691588062464,2320793691588062464,101,True,True,True,True,True,True,True,True
2320793897746881920,2320793897745374208,100,True,True,True,True,True,True,True,True
2320794413142569344,2320794413142569344,139,True,True,True,True,True,True,True,True
2320795031617857152,2320795031617857152,142,True,True,True,True,True,True,True,True
2320795340855502336,2320795340855502336,,False,True,False,True,False,False,False,False
2320796882748930816,2320796882748930816,230,True,True,True,True,True,True,True,True
2320797368080141184,2320797368080141184,247,True,False,False,True,False,True,False,False
2320797539878825472,2320797539878825472,208,True,True,True,True,True,True,True,True
2320797539878825600,2320797539878825600,210,True,True,True,True,True,True,True,True
2320797574238563712,2320797574238563712,217,True,True,True,True,False,True,False,False
2320798639390461056,2320798639390461056,252,True,True,True,True,True,True,True,True
2320800559240614784,2320800559240614784,244,,,,False,True,True,False,True
2320800902837943296,2320800902837943296,206,True,False,False,True,True,True,False,True
2320801663047425792,2320801663047425792,201,True,True,True,True,True,True,True,True
2320802075364296960,2320802075364296960,196,True,True,True,True,True,True,True,True
2320802689544379520,2320802689544379520,197,True,True,True,True,True,True,True,True
2320803071796709888,2320803071796709888,,False,True,False,True,False,False,False,False
2320803342379427840,2320803342379427840,,False,False,False,True,False,False,False,True
2320803724631758336,2320803724631758336,246,True,True,True,True,True,True,True,True
2320803965149926528,2320803965149926528,243,False,True,False,True,False,True,False,False
2320804235732643584,2320804235732643584,229,True,True,True,True,True,True,True,True
2320805099021289984,2320805099021289984,223,True,False,False,True,False,True,False,True
2320805580057632768,2320805580057632768,274,True,True,True,True,True,True,True,True
2320806164173190016,2320806164173190016,282,True,True,True,True,True,True,False,False
2320806366036420480,2320806366036420480,263,True,False,False,True,False,True,False,False
2320806851367951360,2320806851367951360,277,,,,False,False,True,False,False
2320807641641939712,2320807641641939712,284,True,True,True,True,True,True,True,True
2320808638074358144,2320808638074358144,286,True,True,True,True,True,True,True,True
2320809084750956416,2320809084750956416,285,True,True,True,True,True,True,True,True
2320811416918057856,2320811416918057856,258,True,False,False,True,True,True,False,True
2320812486365053696,2320812486365053696,288,True,True,True,True,True,True,True,True
2320816094137534848,2320816094137534848,184,True,True,True,True,True,True,True,True
2320816231576490496,2320816231576490496,200,True,True,True,True,True,True,True,True
2320817159289455104,2320817159289455104,216,True,True,True,True,True,True,True,True
2320817743404975360,2320817743404975360,194,True,True,True,True,True,True,True,True
2320819392672414848,2320819392672414848,,False,True,False,True,False,False,True,False
2320820109931857792,2320820109931857792,155,,,,False,True,True,False,True
2320820114226919808,2320820114226919808,161,True,True,True,True,True,True,True,True
2320820522248749056,2320820522248749056,157,True,True,True,True,True,True,True,True
2320820590968189056,2320820590968189056,190,True,True,True,True,True,True,True,True
2320821694774884096,2320821694774884096,173,True,True,True,True,True,True,True,True
2320821797854098816,2320821797854098816,175,True,True,True,True,True,True,True,True
2320822377673413632,2320822377673413632,193,True,False,False,True,True,True,False,True
2320822549472113280,2320822549472113280,171,True,True,True,True,True,True,True,True
2320822863006024576,2320822863006024576,227,True,True,True,True,True,True,True,True
2320822863006024832,2320822863006024832,228,False,True,False,True,False,True,True,True
2320824649712417792,2320824649712417792,,True,False,False,True,False,False,False,True
2320825263891438336,2320825263891438336,250,True,False,False,True,False,True,False,False
2320825298251181184,2320825298251181184,242,True,True,True,True,False,True,False,False
2320827123613597184,2320827123613597184,257,True,True,True,True,False,True,False,False
2320827325475738496,2320827325475738496,212,,,,False,True,True,False,True
2320829593218532736,2320829593218532736,236,True,False,False,True,True,True,False,True
2320829975471863168,2320829975471863168,237,True,True,True,True,True,True,True,True
2320831895321931520,2320831895321931520,30,True,True,True,True,True,True,True,True
2320832621171630976,2320832621171630976,53,True,True,True,True,True,True,True,True
2320833372790628480,2320833372790628480,50,True,True,True,True,True,True,True,True
2320833445805740672,2320833445805349760,43,True,True,True,True,True,True,True,True
2320833613308034944,2320833613308034944,42,True,False,False,True,True,True,False,True
2320833617604040704,2320833617604040704,38,True,True,True,True,True,True,True,False
2320834304798813568,2320834304798813568,73,True,True,True,True,True,True,True,True
2320834476597503232,2320834476597503232,81,True,True,True,True,True,True,True,True
2320834476597504256,2320834476597504256,83,True,True,True,True,True,True,True,True
2320834614036455424,2320834614036455424,71,True,True,True,True,False,True,True,False
2320834751475799808,2320834751475408128,74,True,True,True,True,True,True,True,True
2320835198152004224,2320835198152004224,40,True,False,False,True,True,True,False,True
2320835576109126400,2320835576109126400,,False,True,False,True,False,False,False,False
2320837981290805760,2320837981290805760,20,True,True,True,True,True,True,True,True
2320838943363481984,2320838943363481984,55,True,True,True,True,True,True,True,True
2320841520343862400,2320841520343862400,68,True,True,True,True,True,True,True,True
2320842001380199680,2320842001380199680,84,True,True,True,True,True,True,True,True
2320842551136015872,2320842551136015872,108,False,True,False,True,True,True,True,True
2320842619855491968,2320842619855491968,103,True,True,True,True,True,True,True,True
2320843989949991936,2320843989949991936,85,True,False,False,True,False,True,False,False
2320844058672019328,2320844058672019328,,True,False,False,True,False,False,False,False
2320845540433244928,2320845540433244928,77,False,True,True,True,False,True,False,False
2320846743024082560,2320846743024082560,54,True,True,True,True,False,True,True,False
2320847224060422912,2320847224060422912,78,True,True,True,True,True,True,True,True
2320847533296914560,2320847533296914560,,False,True,False,False,False,False,True,True
2320848834671969920,2320848834671969920,89,True,False,False,True,False,True,False,False
2320848869031693184,2320848869031693184,79,True,True,True,True,False,True,False,False
2320850144638182912,2320850144638182912,18,True,True,True,True,True,True,True,True
2320855676556049920,2320855676556049920,5,False,True,False,True,False,True,True,False
2320860074602561408,2320860074602561408,36,True,True,True,True,True,True,True,True
2320862200611102848,2320862200611102848,63,True,True,True,True,True,True,True,True
2320862990884187648,2320862990884187648,26,,,,False,True,True,False,True
2320863270058227200,2320863270058227200,24,True,True,True,True,True,True,True,True
2320863785454301952,2320863785454301952,12,True,True,True,True,True,True,True,True
2320863922893254656,2320863922893254656,14,True,True,True,True,True,True,True,True
2320866465513892864,2320866465513892864,35,True,True,True,True,True,True,True,True
2320866976615004928,2320866976615004928,133,True,False,False,True,False,True,False,False
2320867633745079168,2320867633745079168,132,True,True,True,True,True,True,True,True
2320868007407176320,2320868007407176320,123,True,False,False,True,False,True,False,True
2320868252220304256,2320868252220304256,114,True,True,True,True,True,True,True,True
2320868389659322368,2320868389659322368,,,,,False,False,False,False,True
2320869729689478144,2320869729688113536,174,True,True,True,True,True,True,True,False
2320869901488170624,2320869897192498432,168,True,True,True,True,True,True,True,True
2320870245085192320,2320870245085192320,145,True,True,True,True,True,True,True,True
2320871447675969664,2320871447675969664,104,True,True,True,True,True,True,True,True
2320872272309687808,2320872272309687808,99,True,True,True,True,True,True,True,True
2320872650266808192,2320872650266808192,93,True,True,True,True,True,True,True,True
2320872920848607104,2320872920848607104,112,True,False,False,True,True,True,False,True
2320873543620074112,2320873543620074112,134,True,True,True,True,True,True,True,True
2320873749778503552,2320873749778503552,126,True,True,True,True,True,True,True,True
2320874054720005248,2320874054720005248,152,True,True,True,True,True,True,True,True
2320874673195306240,2320874673195306240,122,True,True,True,True,True,True,True,True
2320875467765417984,2320875467765417984,125,True,True,True,True,True,True,True,True
2320876601636825984,2320876601636825984,195,True,True,True,True,False,True,True,True
2320877151391702016,2320877151391702016,170,True,False,False,True,True,True,False,True
2320877151392638720,2320877151392638720,169,True,True,True,True,True,True,True,True
2320877215815958272,2320877215815958272,188,True,True,True,True,True,True,True,True
2320877220112116224,2320877220112116224,186,True,True,True,True,True,True,True,True
2320878628861388928,2320878628861388928,202,False,True,True,True,False,True,True,False
2320878899443164928,2320878899443164928,192,True,True,True,True,True,True,True,True
2320880239472945920,2320880239472945920,153,True,False,False,True,True,True,False,False
2320881304624851968,2320881304624851968,138,True,True,True,True,True,True,True,True
2320881377640416640,2320881377640416640,130,True,True,True,True,True,True,True,True
2320881923101238016,2320881923101238016,147,True,False,False,True,True,True,False,True
2320881991820717056,2320881991820717056,160,True,True,True,True,False,True,True,True
2320882438497310720,2320882438497310720,181,True,True,True,True,True,True,True,True
2320883233066327552,2320883233066327552,167,True,True,True,True,True,True,True,True
2320886222363524992,2320886222363524992,86,True,True,True,True,True,True,True,True
2320887936054365696,2320887936054365696,91,True,True,True,True,False,True,True,True
2320888902423048576,2320888902423048576,72,True,True,True,True,False,True,True,True
2320893334829367040,2320893334829367040,136,True,True,True,True,True,True,True,True
2320893674131761920,2320893674131761920,143,True,False,False,True,True,True,False,True
2320895495197912832,2320895495197912832,165,True,True,True,True,True,True,True,True
2320895563917392128,2320895563917392128,,True,False,False,True,False,False,False,True
2320895671291615488,2320895671291615488,148,True,True,True,True,True,True,True,True
2320895774370830464,2320895774370830464,162,True,True,True,True,True,True,True,True
2320896117967270656,2320896117967270656,,,,,False,False,False,False,True
2320896461565597568,2320896461565597568,149,True,True,True,True,True,True,False,False
2320897561077183872,2320897561077183872,109,True,False,False,True,False,True,False,True
2320898450135423104,2320898450135423104,,,,,False,False,False,False,True
2320898798027762432,2320898798027762432,102,True,True,True,True,True,True,True,True
2320899240409406720,2320899240409406720,105,True,False,False,True,True,True,False,False
2320900477359995904,2320900477359995904,150,,,,False,True,True,False,True
2320901027115809408,2320901027115809408,117,True,True,True,True,True,True,True,False
2320902062202556544,2320902062202556544,311,True,True,True,True,True,True,True,True
2320902234000398336,2320902234000398336,,,,,False,False,False,True,True
2320902234001248256,2320902234001248256,304,False,True,False,True,False,True,True,True
2320902371440201600,2320902371440201600,308,True,False,False,True,False,True,False,True
2320903642750520704,2320903642750520704,301,True,True,True,True,True,True,True,True
2320903848908950656,2320903848908950656,299,True,True,True,True,True,True,True,True
2320903883268688896,2320903883268688896,302,True,True,True,True,True,True,True,True
2320905322081821952,2320905322081821952,,True,False,False,True,False,False,False,False
2320906872565926528,2320906872565926528,297,False,True,False,True,True,True,True,True
2320908178235983360,2320908178235983360,289,True,True,True,True,True,True,True,True
2320912400188143232,2320912400188143232,,,,,False,False,False,False,True
2320913602779001728,2320913602779001728,,,,,False,False,False,False,True
2320915153262940928,2320915153262940928,327,True,False,False,True,True,True,False,True
2320915599939527168,2320915599939527168,320,True,True,True,True,True,True,True,True
2320916390212772736,2320916390212772736,,,,,False,False,False,False,True
2320916390213508608,2320916390213508608,321,True,True,True,True,True,True,True,True
2320916768170630912,2320916768170630912,326,True,True,True,True,True,True,True,True
2320919963626242176,2320919963626242176,,True,False,False,True,False,False,False,True
2320924086794844928,2320924086794844928,261,True,True,True,True,True,True,True,True
2320924155514321536,2320924155514321536,259,True,True,True,True,True,True,True,True
2320924464751966720,2320924464751966720,262,True,True,True,True,True,True,True,True
2320925564263593088,2320925564263593088,254,True,True,True,True,True,True,True,True
2320925839141499392,2320925839141499392,249,True,True,True,True,True,True,True,True
2320926178443221888,2320926178443221888,265,True,True,True,True,True,True,True,True
2320926212802998400,2320926212802998400,,True,False,False,True,False,False,False,True
2320927007372603648,2320927007372603648,275,True,True,True,True,True,True,True,True
2320927484113278976,2320927484113278976,260,True,True,True,True,True,True,True,True
2320932053958599552,2320932053958599552,318,True,True,True,True,True,True,True,True
2320932951607396992,2320932951607396992,293,True,True,True,True,True,True,True,True
2320933157765826560,2320933157765826560,291,True,True,True,True,True,True,True,True
2320933771945520384,2320933771945520384,294,True,False,False,True,True,True,False,True
2320935730450627584,2320935730450627584,310,True,True,True,True,True,True,True,True
2320945699070402816,2320945699070402816,359,True,True,True,True,True,True,True,True
2320950333339180544,2320950333339180544,379,True,True,True,True,False,True,True,True
2320958583972287872,2320958583972287872,355,True,False,False,True,True,True,False,True
2320958721411240704,2320958721411240704,,True,True,True,False,True,False,True,True
2320959820922837760,2320959820922837760,343,True,True,True,True,True,True,True,True
2320961779427923072,2320961779427923072,340,True,True,True,True,True,True,True,True
2320963875371996032,2320963875371996032,362,True,True,True,True,True,True,True,True
2320971606313124352,2320971606313124352,358,True,True,True,True,True,True,True,True
2320972018629984384,2320972018629984384,363,True,True,True,True,False,True,True,True
2320972529730330368,2320972529730330368,233,True,True,True,True,True,True,True,True
2320972740184370560,2320972740184370560,231,True,True,True,True,False,True,True,True
2320973839695997824,2320973839695997824,219,True,True,True,True,True,True,True,True
2320974866192577536,2320974866192577536,,True,False,False,True,False,False,False,False
2320975660762130944,2320975660762130944,238,True,True,True,True,True,True,True,True
2320975729481607552,2320975729481607552,245,True,False,False,True,True,True,False,True
2320978473965139328,2320978473965139328,207,True,True,True,True,True,True,True,True
2320978512620414080,2320978512620414080,213,True,True,True,True,True,True,True,True
2320979852649326336,2320979852649326336,240,True,True,True,True,True,True,True,True
2320980020153379840,2320980020153379840,221,True,True,True,True,False,True,False,False
2320981394542904192,2320981394542904192,273,True,True,True,True,True,True,True,True
2320985487647302912,2320985487647302912,256,True,True,True,True,True,True,True,True
2320987132619281152,2320987132619281152,,,,,False,False,False,False,True
2320987549231653888,2320987549231653888,255,True,True,True,True,True,True,True,True
2320987858469300864,2320987858469300864,278,True,True,True,True,True,True,True,True
2320989851333291776,2320989851333291776,,False,False,True,False,False,False,True,True
2320989851334122752,2320989851334122752,,False,True,False,False,False,False,True,True
2320989954413282304,2320989954413282304,183,True,True,True,True,True,True,True,True
2320990980909779968,2320990980909779968,166,True,True,True,True,True,True,True,True
2320992290875497728,2320992290875497728,205,True,True,True,True,True,True,True,True
2320994592977961216,2320994592977961216,151,True,True,True,True,True,True,True,True
2320994726121445888,2320994726121445888,159,True,False,False,True,False,True,False,False
2320995933007757184,2320995933007757184,154,True,True,True,True,True,True,True,True
2320996581547344000,2320996581547344000,185,True,False,False,True,True,True,False,True
2320999639564109696,2320999639564109696,241,True,False,False,True,True,True,False,False
2320999983161487744,2320999983161487744,218,True,True,True,True,True,True,True,False
2321004866539735680,2321004866539735680,209,True,True,True,True,True,True,True,True
2321005893036560384,2321005893036560384,235,,,,False,False,True,False,True
2321007645383112192,2321007645383112192,312,True,False,False,True,False,True,False,True
2321010329738506880,2321010329738234112,336,True,True,True,True,True,True,True,True
2321019228910500864,2321019228910500864,361,True,True,True,True,True,True,True,True
2321022390006428672,2321022390006428672,323,True,True,True,True,True,True,True,True
2321022630524596736,2321022630524596736,322,True,True,True,True,True,True,True,True
2321024245432299136,2321024245432299136,331,True,True,True,True,True,True,True,True
2321025138785426304,2321025138785426304,270,True,True,True,True,False,True,True,False
2321041111768476288,2321041111768476288,316,True,False,False,True,False,True,False,False
2321047610054534272,2321047605758685696,417,True,True,True,True,True,True,True,True
2321095949910740480,2321095949910740480,419,True,False,False,True,True,True,False,True
2321128591662265856,2321128591662265856,412,True,True,True,True,True,True,True,True
2321136155100043520,2321136155100043520,402,True,True,True,True,True,True,True,True
2321165425301374720,2321165425301374720,499,True,False,True,True,True,True,True,True
2321330253262075776,2321330253262075776,395,True,True,True,True,True,True,True,True
2321335299849977472,2321335299849977472,,True,False,False,True,False,False,False,True
2321340286305727872,2321340286305727872,407,False,True,False,True,False,True,False,False
2321349700873987712,2321349700873987712,380,False,True,True,True,True,True,True,True
2321365197116041984,2321365197116041984,406,True,True,True,True,True,True,True,True
2321395090088371456,2321395090088371456,373,True,True,True,True,True,True,True,True
2321395983441558272,2321395983441558272,357,True,True,True,True,True,True,True,True
2321399316336179840,2321399316336179840,352,True,True,True,True,True,True,True,True
2321410616394529664,2321410616394529664,394,True,False,False,True,False,True,False,False
2321413949289499776,2321413949289499776,345,True,True,True,True,True,True,True,True
2321415770355639808,2321415770355639808,346,True,True,True,True,True,True,True,True
2321422436144254464,2321422436144254464,360,True,True,True,True,True,True,True,True
2321423088979562624,2321423088979562624,377,True,False,False,True,True,True,False,True
2321456937617491456,2321456937617491456,400,True,True,True,True,True,True,True,True
2321702536731660544,2321702536731660544,517,,,,False,False,True,False,False
2321769160264123008,2321769160264123008,520,,,,False,False,True,False,False
2323307926787230336,2323307926787230336,,False,False,True,True,False,False,False,False
2323358366883484032,2323358366883484032,521,False,False,False,True,False,True,False,False
2323358371178839168,2323358371178839168,,False,False,True,True,False,False,False,False
2324169742040478208,2324169742040478208,,False,False,True,True,False,False,False,False
2325136277185866624,2325136277185866624,,False,False,True,True,False,False,False,False
2325944388167533440,2325944388167533440,601,False,False,True,True,False,True,False,False
2326570800557714944,2326570800557714944,627,False,False,True,True,False,True,False,True
2326686352358040064,2326686352358040064,423,False,True,False,True,False,True,True,True
2326826746249215616,2326826746249215616,435,True,True,True,True,True,True,True,True
2326846567522249856,2326846567522249856,433,True,True,True,True,False,True,True,True
2326846571818260352,2326846571818260352,,,,,False,False,False,True,False
2326847941911948032,2326847941911948032,,True,False,False,True,False,False,False,True
2326848629106601472,2326848629106601472,458,True,False,False,True,True,True,False,True
2326849251877903360,2326849251877903360,447,True,True,True,True,True,True,True,True
2326851240446766592,2326851240446766592,467,True,True,True,True,True,True,True,True
2326864267083583232,2326864267083583232,481,True,False,False,True,True,True,False,True
2326864473241905152,2326864473241905152,478,True,True,True,True,True,True,True,True
2326865637177329024,2326865637177329024,,,,,False,False,False,False,True
2326866942847101824,2326866942847101824,437,True,True,True,True,True,True,True,True
2326868454675761536,2326868454675761536,450,,,,False,False,True,False,True
2326870761074068480,2326870761074068480,436,True,True,True,True,False,True,True,True
2326872410341508224,2326872410341508224,440,True,True,True,True,True,True,True,True
2326873024521028992,2326873024521028992,442,True,True,True,True,True,True,True,True
2326873063176535808,2326873063176535808,443,True,True,True,True,False,True,False,False
2326875605797170176,2326875605797170176,451,True,True,True,True,True,True,True,True
2326875915034818944,2326875915034818944,446,,,,False,True,True,False,True
2326876052473771008,2326876052473771008,449,True,True,True,True,True,True,True,True
2326879660246374272,2326879660246374272,452,True,True,True,True,True,True,True,True
2326883611616190464,2326883611616190464,424,True,True,True,True,True,True,True,True
2326921476047904128,2326921476047904128,434,True,True,True,True,True,True,True,True
2326922605623577856,2326922605623577856,,,,,False,False,False,False,True
2326923090955617536,2326923090955617536,429,True,True,True,True,True,True,True,True
2326953220151100032,2326953220151100032,431,True,True,True,True,False,True,False,False
2327019229503734400,2327019229503734400,,False,False,True,True,True,False,False,False
2327112649336346496,2327112649336346496,635,True,False,True,True,True,True,False,False
2327130348897471360,2327130348897471360,426,True,True,True,True,True,True,True,True
2327132754079155328,2327132754079155328,427,True,True,True,True,True,True,True,True
2327133784871309952,2327133784871309952,425,True,True,True,True,True,True,True,True
2327143195144015488,2327143195144015488,637,True,False,False,True,False,True,False,False
2327183297254367104,2327183297254367104,632,True,False,True,True,True,True,True,True
2327235661494922240,2327235661494922240,613,False,False,True,True,True,True,False,False
2327352690763837312,2327352690763837312,615,False,False,True,True,False,True,False,False
2327560494166505088,2327560494166505088,611,False,False,True,True,False,True,False,False
2327833692741573120,2327833692741573120,625,True,False,True,True,True,True,False,False
2327837025636195456,2327837025636195456,421,False,False,True,False,True,True,False,False
2327948140734359040,2327948140734359040,631,True,False,False,True,True,True,False,True
2327952401341889664,2327952401341889664,630,True,True,True,True,True,True,True,True
2328006483570370816,2328006483570370816,,True,False,False,True,False,False,False,False
2328023285482344192,2328023285482344192,,False,False,False,True,False,False,False,False
2328121352470939904,2328121352470939904,618,True,False,True,True,True,True,False,False
2328193267403416320,2328193267403416320,617,True,False,True,True,True,True,False,False
2328231505496732544,2328231505496732544,,True,False,True,True,False,False,False,False
2328281434492029696,2328281434492029696,622,True,False,True,True,True,True,False,False
2328340632026923776,2328340632026923776,620,,,,False,True,True,False,False
2328348023665010688,2328348023665010688,619,False,False,False,True,True,True,False,False
2328393477303410944,2328393477303410944,,False,False,False,True,False,False,False,False
2328464984214328832,2328464984214328832,585,False,False,True,True,False,True,False,False
2328618022489178752,2328618022489178752,,False,False,True,True,False,False,False,False
2328662720215123072,2328662720215123072,582,False,False,True,True,False,True,False,False
2329720420334873728,2329720420334873728,576,False,False,True,True,False,True,False,False
2330660983812933376,2330660983812933376,606,False,False,True,True,True,True,False,False
2330729595915286144,2330729595915286144,604,,,,False,False,True,False,False
2331425380617913600,2331425380617913600,,False,False,True,True,False,False,False,False
2331444454567380608,2331444454567380608,616,False,False,True,True,False,True,False,False
2331470391874667776,2331470391874667776,609,False,False,True,True,True,True,False,False
2331556329875272192,2331556329875272192,605,False,False,True,True,False,True,False,False
2331855461462751616,2331855461462751616,597,False,False,False,True,True,True,False,False
2332213047554713216,2332213047554713216,598,False,False,True,True,True,True,False,False
2332403980325817984,2332403980325817984,600,False,False,True,True,True,True,False,False
2332406832184165120,2332406832184165120,,False,False,False,True,False,False,False,False
2332472871601204992,2332472871601204992,608,False,False,True,True,True,True,False,False
2332872032977428864,2332872032977428864,2,True,True,True,True,True,True,True,True
2332875365872051456,2332875365872051456,11,False,True,True,False,False,True,False,False
2332875812548652672,2332875812548652672,21,,,,False,False,True,False,False
2332876705901848704,2332876705901848704,15,False,True,False,True,False,True,True,True
2332881958646269056,2332881958646269056,,True,False,False,True,False,False,False,True
2332886360988316800,2332886360988316800,483,False,True,False,True,False,True,False,False
2332889590803717376,2332889590803717376,482,True,True,True,True,True,True,True,True
2332895672477406592,2332895672477406592,480,True,True,True,True,False,True,True,True
2332896080498924800,2332896080498924800,,,,,False,False,False,False,True
2332899933084984960,2332899933084984960,45,True,True,True,True,True,True,True,True
2332901200099747840,2332901200099747840,27,True,False,False,True,True,True,False,True
2332902029029022464,2332902029029022464,64,True,True,True,True,True,True,True,True
2332902162172429824,2332902162172429824,66,True,True,True,True,True,True,True,True
2332903300338484864,2332903300338484864,,,,,False,False,False,False,True
2332903467842499840,2332903467842499840,46,True,True,True,True,True,True,True,True
2332903712656230656,2332903712656230656,58,True,True,True,True,True,True,True,True
2332907006895565952,2332907006895565952,47,,,,False,False,True,False,False
2332907487931865728,2332907487931865728,29,True,True,True,True,True,True,True,True
2332908729178258560,2332908724882476928,88,True,True,True,True,True,True,True,True
2332909068479867776,2332909068479867776,80,True,False,False,True,True,True,False,True
2332909347653323136,2332909347653323136,97,True,True,True,True,True,True,True,True
2332922331338391936,2332922331338391936,8,True,True,True,True,True,True,True,True
2332926355723810304,2332926355723810304,51,True,True,True,True,True,True,True,True
2332928451667849856,2332928451667849856,59,True,True,True,True,True,True,True,True
2332930341453457152,2332930341453457152,57,False,True,True,True,False,True,False,False
2332930440236713984,2332930440236713984,62,True,True,True,True,True,True,True,True
2332932059440316544,2332932059440316544,489,,,,False,False,True,False,False
2332934533341535744,2332934533341535744,,False,True,False,False,False,False,True,True
2332937002947800704,2332937002947800704,453,True,True,True,True,False,True,False,False
2332944802607946752,2332944802607946752,474,True,False,False,True,True,True,False,True
2332945391018807168,2332945391018807168,466,True,True,True,True,True,True,True,True
2332951438332812160,2332951438332812160,475,True,True,True,True,True,True,True,True
2332951983793299840,2332951983793299840,465,True,False,False,True,True,True,False,True
2332954427629986048,2332954427629986048,439,False,True,False,True,False,True,True,True
2332955011745636608,2332955011745636608,,False,True,False,True,False,False,False,False
2332955458422140160,2332955458422140160,454,False,True,False,True,False,True,True,False
2332964181500433536,2332964181500433536,462,True,True,True,True,True,True,True,True
2332964559457565824,2332964559457565824,468,True,False,False,True,True,True,False,True
2332964632472270592,2332964632472270592,463,True,True,True,True,True,True,True,True
2332965216587822464,2332965216587822464,459,True,True,True,True,True,True,True,True
2332968034086364672,2332968034086364672,455,True,True,True,True,True,True,True,True
2332970022655995264,2332970022655995264,457,,,,False,True,True,False,True
2332972810090290560,2332972810090019712,6,True,True,True,True,False,True,True,True
2332973011952529664,2332973011952529664,9,True,True,True,True,False,True,False,False
2332976825884163840,2332976825884163840,,,,,False,False,False,False,True
2332978646949664640,2332978646949664640,1,True,False,False,True,True,True,False,False
2332981120850830208,2332981120850830208,,False,False,False,True,False,False,False,True
2332987344259403008,2332987344259403008,13,True,True,True,True,True,True,True,True
2332995418797835008,2332995418797835008,476,True,False,False,True,False,True,False,False
2332998579893766016,2332998579893766016,486,True,False,False,True,True,True,False,True
2333005344467248768,2333005344467248768,129,True,True,True,True,True,True,True,True
2333005451841565056,2333005451841565056,128,True,True,True,True,True,True,True,True
2333006169100972288,2333006169100972288,135,True,False,False,True,True,True,False,False
2333007101109005056,2333007101109005056,127,True,True,True,True,True,True,True,True
2333008269340135808,2333008269340135808,180,True,True,True,True,True,True,True,True
2333010154830630272,2333010154830630272,107,True,True,True,True,False,True,True,False
2333010189190371456,2333010189190371456,111,True,False,False,True,True,True,False,True
2333010262204934016,2333010262204934016,106,True,True,True,True,False,True,True,False
2333015480590095360,2333015480590095360,177,True,False,False,True,False,True,False,False
2333019328880804096,2333019328880804096,179,False,True,False,True,True,True,True,True
2333042143747087616,2333042143747087616,214,True,True,True,True,True,True,True,True
2333051420875627520,2333051420875627520,,True,False,False,True,False,False,False,True
2333053035783356928,2333053035783356928,,True,False,False,True,False,False,False,False
2333061733093062784,2333061733093062784,191,True,True,True,True,True,True,True,True
2333096436428744192,2333096436428744192,23,True,True,True,True,True,True,True,True
2333106091515255168,2333106091515255168,65,True,True,True,True,True,True,True,True
2333107805206413056,2333107805206413056,19,True,False,False,True,True,True,False,True
2333107843861878528,2333107843861878528,,,,,False,False,False,False,True
2333110931942513792,2333110931942513792,131,True,False,False,True,False,True,False,True
2333114784529096192,2333114784529096192,158,True,True,True,True,True,True,True,True
2333153679752698368,2333153679752698368,432,False,True,False,True,False,True,True,True
2333157906000519808,2333157906000519808,448,True,False,False,True,True,True,False,True
2333161479413305984,2333161479413305984,438,True,True,True,True,True,True,True,True
2333202779818803584,2333202779818803584,445,True,True,True,True,True,True,True,True
2333284998377999872,2333284998377999872,430,True,True,True,True,True,True,True,True
2333295551112859520,2333295551112859520,488,False,False,False,True,False,True,False,False
2333304755227429760,2333304755227429760,,,,,False,False,False,False,True
2333306099552537728,2333306099552537728,472,True,True,True,True,True,True,True,True
2333308401655007872,2333308401655007872,484,False,True,True,True,True,True,True,True
2333366022936648960,2333366022936244864,473,True,False,False,True,True,True,False,True
2333385333109198208,2333385333109198208,456,True,True,True,True,True,True,True,True
2333399210147261312,2333399210147261312,,False,False,False,True,False,False,False,False
2333441816222886528,2333441816222886528,,True,False,False,True,False,False,False,True
2333442542073120128,2333442542073120128,332,True,True,True,True,True,True,False,False
2333465253860212352,2333465253860212352,376,True,True,True,True,True,True,True,True
2333832353305053312,2333832353305053312,490,True,False,True,True,True,True,True,True
2333895128547040768,2333895128547040768,,False,False,False,True,False,False,False,False
2333990820418626048,2333990820418626048,422,True,True,True,True,True,True,True,False
2334034521709830912,2334034521709830912,,,,,False,False,False,False,True
2334037755821523968,2334037755821224576,639,True,True,True,True,True,True,True,True
2334068503491984896,2334068503491984896,,,,,False,False,False,False,True
2334127228579890816,2334127228579890816,634,False,True,True,True,True,True,False,True
2334138636012819328,2334138636012819328,640,True,True,True,True,True,True,True,True
2334148870920034432,2334148870920034432,638,True,False,False,True,False,True,False,False
2334177599956226688,2334177599956226688,642,True,True,True,True,True,True,True,True
2334192924399506816,2334192924399506816,,,,,False,False,False,False,True
2334344141607843072,2334344141607843072,626,True,False,True,True,True,True,False,True
2335138534463225600,2335138534463225600,,,,,False,False,False,False,True
2335337619083371520,2335337619083371520,502,False,False,True,False,True,True,False,False
2337428203003985536,2337428203003985536,624,True,False,True,True,True,True,False,False
2337428203003985792,2337428203003985792,623,False,False,True,True,True,True,False,False
2337745132935647616,2337745132935647616,,False,False,True,True,False,False,False,False
2337807186622834432,2337807186622834432,621,False,False,True,True,True,True,False,False
2337963562088065024,2337963562088065024,,False,False,False,True,False,False,False,False
2338231598111148672,2338231598111148672,628,False,False,True,True,True,True,False,False
2338381479585638400,2338381479585638400,,False,False,True,True,False,False,False,False
2338567292755240704,2338567292755240704,612,False,False,True,True,True,True,False,False
2338573035126563840,2338573035126563840,610,False,False,False,True,False,True,False,False
2338588084691975936,2338588084691975936,607,False,False,False,True,True,True,False,False
2338628869701446272,2338628869701446272,614,False,False,True,True,True,True,False,False
2339080734620775936,2339080734620775936,,False,False,True,True,False,False,False,False
2339102415615718912,2339102415615718912,,,,,False,True,False,False,False
2340168284764629760,2340168284764629760,644,False,False,False,True,False,True,False,False
2341265876542327168,2341265876542327168,633,False,False,True,True,False,True,False,False
2344195005582967040,2344195005582967040,,False,False,False,True,False,False,False,False
2346595583063882624,2346595583063882624,,False,False,False,True,False,False,False,False
2346946228489641984,2346946228489641984,,False,False,True,True,False,False,False,False
2378649782987044480,2378649782987044480,587,False,False,True,True,False,True,False,False
2378724141756326272,2378724141756326272,,False,False,False,True,False,False,False,False
2379608217824649984,2379608217824649984,,False,False,True,True,False,False,False,False
2380215320041674624,2380215320041674624,589,False,False,True,True,False,True,False,False
2380310354782765440,2380310354782765440,595,False,False,True,False,False,True,False,False
2380327504587587712,2380327504587587712,592,False,False,True,True,False,True,False,False
2380571935471330560,2380571935471330560,581,False,False,True,True,False,True,False,False
2380661687403044608,2380661687403044608,588,False,False,True,True,False,True,False,False
2381024556304313472,2381024556304313472,593,False,False,True,True,True,True,False,False
2381116537324391168,2381116537324391168,594,False,False,True,True,False,True,False,False
2381121656925381120,2381121656925381120,591,False,False,True,True,False,True,False,False
2381518310040093568,2381518310040093568,578,False,False,True,True,False,True,False,False
2381663342496010368,2381663342496010368,571,False,False,True,False,False,True,False,False
2381816273396186752,2381816273396186752,577,False,False,True,True,False,True,False,False
2381831907077600512,2381831907077600512,575,False,False,False,True,False,True,False,False
2382008245549607808,2382008245549607808,590,False,False,True,True,True,True,False,False
2382103452089514496,2382103452089514496,,False,False,True,True,False,False,False,False
2382143996580392832,2382143996580392832,580,False,False,True,True,False,True,False,False
2382341328853644544,2382341328853644544,583,,,,False,False,True,False,False
2382399396811530752,2382399396811530752,,False,False,True,True,True,False,False,False
2383031341119092992,2383031341119092992,,False,False,False,True,False,False,False,False
2383189189757275264,2383189189757275264,569,False,False,False,True,False,True,False,False
2383575388921271808,2383575388921271808,567,,,,False,False,True,False,False
2385145392741745152,2385145392741745152,570,False,False,False,True,False,True,False,False
2385408553978384128,2385408553978111488,586,False,False,True,True,True,True,False,False
2385428757504547072,2385428753208705280,584,False,False,True,True,True,True,False,False
2385459372031148672,2385459372031148672,579,False,False,False,True,False,True,False,False
2385537574795604096,2385537574795604096,574,,,,False,False,True,False,False
2385632957429374208,2385632957429374208,572,,,,False,False,True,False,False
2385897561774294528,2385897561774294528,568,False,False,False,True,False,True,False,False
2386987143437913216,2386987143437913216,603,False,False,False,True,True,True,False,False
2387042737494674304,2387042737494674304,,False,False,True,True,False,False,False,False
2387418044621276160,2387418044621276160,599,False,False,True,True,True,True,False,False
2387435087051368192,2387435087051368192,602,False,False,True,True,True,True,False,False
2387873315449867008,2387873315449867008,,False,False,True,True,False,False,False,False
2388048236582613760,2388048236582613760,596,False,False,True,True,True,True,False,False
2398867259201827072,2398867259201827072,,False,False,False,True,False,False,False,False
4988131174549000192,4988131174549000192,,False,False,False,True,False,False,False,False
4989174954680437760,4989174954680437760,,False,False,False,True,False,False,False,False
4989442586978853888,4989442586978853888,,False,False,False,True,False,False,False,False
4997718198683623680,4997718198683623680,522,False,False,True,False,True,True,False,False
4997849212366033408,4997849212366033408,530,False,False,True,True,True,True,False,False
4998608940541193600,4998608940541193600,527,,,,False,False,True,False,False
4998833515791157888,4998833515791157888,,False,False,False,True,False,False,False,False
4998990024399307264,4998990024399307264,519,False,False,True,True,True,True,False,False
4999891516559640576,4999891516559640576,,,,,False,True,False,False,False
5000093036424947456,5000093036424947456,,False,False,False,True,False,False,False,False
5000232987934823808,5000232987934823808,556,False,False,False,True,True,True,False,False
5000443402676998784,5000443402676998784,552,False,False,False,True,False,True,False,False
5000846133170300288,5000846133170300288,,False,False,False,True,False,False,False,False
5001104213461032576,5001104213461032576,,,,,False,True,False,False,False
5001183305283514368,5001183305283514368,560,False,False,False,True,True,True,False,False
5001403001450449280,5001403001450449280,,False,False,False,True,False,False,False,False
5001636514527898112,5001636514527898112,565,False,False,False,True,True,True,False,False
5001758182361825152,5001758182361825152,566,False,False,False,True,True,True,False,False
5002460628557152000,5002460628557152000,,False,False,False,True,False,False,False,False
5002486127778335488,5002486127778335488,564,False,False,False,True,True,True,False,False
5002486437015979904,5002486437015979904,,False,False,False,True,False,False,False,False
5002840926436899200,5002840926436899200,,False,False,False,True,False,False,False,False
5002949331411565440,5002949331411565440,,False,False,False,True,False,False,False,False
5003618311222162304,5003618311222162304,540,False,False,True,True,True,True,False,False
5003748775148505728,5003748775148505728,547,False,False,False,True,True,True,False,False
5004199544851456384,5004199544851456384,557,False,False,False,True,True,True,False,False
5004298947574731392,5004298947574731392,558,False,False,True,True,True,True,False,False
5004514142616042368,5004514142616042368,,False,False,False,True,False,False,False,False
5004777299556925440,5004777299556925440,,False,False,False,True,False,False,False,False
5004839666777385088,5004839666777385088,534,,,,False,True,True,False,False
5005296685657491200,5005296685657491200,541,False,False,True,True,True,True,False,False
5005327575062296704,5005327575062296704,539,False,False,True,True,True,True,False,False
5005342448533178752,5005342448533178752,,False,False,False,True,False,False,False,False
5005364477421119360,5005364477421119360,553,False,False,True,True,True,True,False,False
5005441615033768064,5005441615033768064,548,False,False,True,True,False,True,False,False
5005545377147950848,5005545377147950848,,False,False,False,True,False,False,False,False
5005558708726452096,5005558708726452096,531,False,False,False,True,True,True,False,False
5005628562074609792,5005628562074609792,537,False,False,False,True,False,True,False,False
5005660658366072704,5005660658366072704,544,False,False,True,True,True,True,False,False
5005725495192352384,5005725495192352384,542,False,False,True,True,True,True,False,False
5005785556014915712,5005785556014915712,561,False,False,True,True,True,True,False,False
5005833071237796480,5005833071237796480,562,False,False,False,True,True,True,False,False
5006214537348645120,5006214537348645120,563,False,False,True,True,False,True,False,False
5006953031205741440,5006953031205357312,551,False,False,True,True,True,True,False,False
5007046386614294784,5007046386614294784,559,False,False,True,True,True,True,False,False
5007219074363753472,5007219074363753472,550,False,False,True,True,True,True,False,False
5007283297010294656,5007283297010294656,546,False,False,True,True,True,True,False,False
5007424206297575296,5007424206297575296,554,False,False,True,True,False,True,False,False
5007424206297575424,5007424206297575424,555,False,False,True,True,True,True,False,False
5030854902164724224,5030854902164724224,,False,False,False,True,False,False,False,False
5030867065512105600,5030867065512105600,,False,False,False,True,False,False,False,False
6531424249553377024,6531424249553377024,,False,False,False,True,False,False,False,False
6534426534772831616,6534426534772831616,,False,False,True,True,False,False,False,False
6537126183711822720,6537126183711822720,,False,False,False,True,False,False,False,False
6538952158992937344,6538952158992937344,,False,False,True,True,False,False,False,False
6551351081036094080,6551351081036094080,,False,False,True,True,False,False,False,False
6552310228837948416,6552310228837948416,,False,False,True,True,False,False,False,False
6555597596806155904,6555597596806155904,,False,False,False,True,False,False,False,False
6555627833375862912,6555627833375862912,573,False,False,True,False,False,True,False,False
6605178286954423168,6605178286954423168,,False,False,True,True,False,False,False,False
6605542538835847552,6605542538835847552,,False,False,True,True,False,False,False,False
6609646015014859008,6609646015014859008,,False,False,False,True,False,False,False,False
2365752790766896768,2365752790766896768,,False,False,True,False,,,,
2387659838395621376,2387659838395621376,,False,False,True,False,,,,
2337767161822681728,2337767161822681728,,False,False,True,False,,,,
2345253977015042048,2345253977015042048,,False,False,True,False,,,,
2309508780981620992,2309508780981620992,,False,False,True,False,,,,
6551047508455099136,6551047508455099136,,False,False,True,False,,,,
2341172005736346368,2341172005736346368,,False,False,True,False,,,,
6605421863140588416,6605421863140588416,,False,False,True,False,,,,
2319554919940376192,2319554919940376192,,False,False,True,False,,,,
2307857731128615936,2307857731128615936,,False,False,True,False,,,,
2362542521756519040,2362542521756519040,,False,False,True,False,,,,
4998113576193037056,4998113576193037056,,False,False,True,False,,,,
2330326594839275904,2330326594839275904,,False,False,True,False,,,,
2332341827854159104,2332341827854159104,,False,False,True,False,,,,
2333015892906958720,2333015892906958720,,True,False,False,False,,,,
2360261829698000512,2360261829698000512,,False,False,True,False,,,,
4998608214691028608,4998608214691028608,,False,False,True,False,,,,
2320808878592526336,2320808878592526336,,False,True,False,False,,,,
2318158982554257280,2318158982554257280,,False,False,True,False,,,,
2311801438818726272,2311801438818726272,,False,False,True,False,,,,
2336158198354662400,2336158198354662400,,False,False,True,False,,,,
6551441958248871552,6551441958248871552,,False,False,True,False,,,,
2318529831505857920,2318529831505857920,,False,False,True,False,,,,
2342968092342665344,2342968092342665344,,False,False,True,False,,,,
2320605812538545536,2320605812538545536,,False,True,False,False,,,,
2341172005737422976,2341172005736346496,,False,False,True,False,,,,
2319380338109542784,2319380338109542784,,False,False,True,False,,,,
2318529831505858048,2318529831505858048,,False,False,True,False,,,,
2313903773771025792,2313903773771025792,,False,False,True,False,,,,
2306188260160370176,2306188260160370176,,False,False,True,False,,,,
2333720679864941056,2333720679864941056,,False,True,False,False,,,,
2342830412869106048,2342830412869106048,,False,False,True,False,,,,
4998934499062054400,4998934499062054400,,False,False,True,False,,,,
5007319409095521792,5007319409095521792,,False,False,True,False,,,,
2320833338430890240,2320833338430890240,,False,True,False,False,,,,
2343774962076870272,2343774962076870272,,False,False,True,False,,,,
2341348992749889920,2341348992749889920,,False,False,True,False,,,,


==> anc/tableB1_main_seq_poly_table.ecsv <==
# %ECSV 1.0
# ---
# datatype:
# - {name: coeff, datatype: int16}
# - {name: value, datatype: float32}
# schema: astropy-2.0
coeff value
0 1.4827265
1 7.283127
2 -33.80652
3 99.9683
4 -138.4511
5 106.2048
6 -48.087944
7 12.809648
8 -1.8565603
9 0.11289064

